Spectral Power-law Formation by Sequential Particle Acceleration in Multiple Flare Magnetic Islands

We present a first-principles model of pitch-angle and energy distribution function evolution as particles are sequentially accelerated by multiple flare magnetic islands. Data from magnetohydrodynamic (MHD) simulations of an eruptive flare/coronal mass ejection provide ambient conditions for the evolving particle distributions. Magnetic islands, which are created by sporadic reconnection at the self-consistently formed flare current sheet, contract and accelerate the particles. The particle distributions are evolved using rules derived in our previous work. In this investigation, we assume that a prescribed fraction of particles sequentially "hops" to another accelerator and receives an additional boost in energy and anisotropy. This sequential process generates particle number spectra that obey an approximate power law at mid-range energies and presents low- and high-energy breaks. We analyze these spectral regions as functions of the model parameters. We also present a fully analytic method for forming and interpreting such spectra, independent of the sequential acceleration model. The method requires only a few constrained physical parameters, such as the percentage of particles transferred between accelerators, the energy gain in each accelerator, and the number of accelerators visited. Our investigation seeks to bridge the gap between MHD and kinetic regimes by combining global simulations and analytic kinetic theory. The model reproduces and explains key characteristics of observed flare hard X-ray spectra as well as the underlying properties of the accelerated particles. Our analytic model provides tools to interpret high-energy observations for missions and telescopes, such as RHESSI, FOXSI, NuSTAR, Solar Orbiter, EOVSA, and future high-energy missions.

==> anc/A1_energy_gain_and_pitch_angle_data.txt <==
             theta_i          Energy ratio               theta_f

           0.0500000             2.1258944             0.0429202
           0.1500000             2.1258882             0.1287606
           0.2500000             2.1258757             0.2146016
           0.3500000             2.1258569             0.3004433
           0.4500000             2.1258319             0.3862861
           0.5500000             2.1258006             0.4721303
           0.6500000             2.1257631             0.5579762
           0.7500000             2.1257193             0.6438241
           0.8500000             2.1256693             0.7296743
           0.9500000             2.1256130             0.8155272
           1.0500000             2.1255504             0.9013830
           1.1500000             2.1254816             0.9872421
           1.2500000             2.1254066             1.0731047
           1.3500000             2.1253253             1.1589713
           1.4500000             2.1252377             1.2448420
           1.5500000             2.1251439             1.3307172
           1.6500000             2.1250439             1.4165972
           1.7500000             2.1249376             1.5024823
           1.8500000             2.1248251             1.5883729
           1.9500000             2.1247063             1.6742692
           2.0500000             2.1245813             1.7601716
           2.1500000             2.1244501             1.8460803
           2.2500000             2.1243126             1.9319957
           2.3500000             2.1241688             2.0179181
           2.4500000             2.1240189             2.1038478
           2.5500000             2.1238627             2.1897850
           2.6500000             2.1237002             2.2757302
           2.7500000             2.1235316             2.3616837
           2.8500000             2.1233567             2.4476457
           2.9500000             2.1231756             2.5336165
           3.0500000             2.1229882             2.6195965
           3.1500000             2.1227947             2.7055860
           3.2500000             2.1225949             2.7915853
           3.3500000             2.1223889             2.8775946
           3.4500000             2.1221767             2.9636144
           3.5500000             2.1219583             3.0496449
           3.6500000             2.1217336             3.1356865
           3.7500000             2.1215028             3.2217394
           3.8500000             2.1212657             3.3078040
           3.9500000             2.1210225             3.3938805
           4.0500000             2.1207731             3.4799694
           4.1500000             2.1205174             3.5660709
           4.2500000             2.1202556             3.6521852
           4.3500000             2.1199876             3.7383129
           4.4500000             2.1197133             3.8244540
           4.5500000             2.1194330             3.9106091
           4.6500000             2.1191464             3.9967783
           4.7500000             2.1188536             4.0829620
           4.8500000             2.1185547             4.1691605
           4.9500000             2.1182496             4.2553741
           5.0500000             2.1179384             4.3416032
           5.1500000             2.1176209             4.4278481
           5.2500000             2.1172974             4.5141090
           5.3500000             2.1169676             4.6003863
           5.4500000             2.1166317             4.6866803
           5.5500000             2.1162897             4.7729913
           5.6500000             2.1159415             4.8593196
           5.7500000             2.1155872             4.9456656
           5.8500000             2.1152268             5.0320296
           5.9500000             2.1148602             5.1184119
           6.0500000             2.1144875             5.2048128
           6.1500000             2.1141086             5.2912326
           6.2500000             2.1137237             5.3776716
           6.3500000             2.1133326             5.4641302
           6.4500000             2.1129354             5.5506087
           6.5500000             2.1125322             5.6371074
           6.6500000             2.1121228             5.7236266
           6.7500000             2.1117073             5.8101667
           6.8500000             2.1112858             5.8967279
           6.9500000             2.1108581             5.9833106
           7.0500000             2.1104244             6.0699151
           7.1500000             2.1099846             6.1565418
           7.2500000             2.1095387             6.2431908
           7.3500000             2.1090868             6.3298627
           7.4500000             2.1086288             6.4165576
           7.5500000             2.1081647             6.5032760
           7.6500000             2.1076946             6.5900180
           7.7500000             2.1072185             6.6767842
           7.8500000             2.1067363             6.7635747
           7.9500000             2.1062481             6.8503899
           8.0500000             2.1057539             6.9372302
           8.1500000             2.1052536             7.0240958
           8.2500000             2.1047473             7.1109871
           8.3500000             2.1042350             7.1979044
           8.4500000             2.1037168             7.2848481
           8.5500000             2.1031925             7.3718184
           8.6500000             2.1026622             7.4588156
           8.7500000             2.1021259             7.5458402
           8.8500000             2.1015837             7.6328924
           8.9500000             2.1010355             7.7199727
           9.0500000             2.1004813             7.8070811
           9.1500000             2.0999212             7.8942183
           9.2500000             2.0993551             7.9813843
           9.3500000             2.0987831             8.0685797
           9.4500000             2.0982051             8.1558047
           9.5500000             2.0976212             8.2430596
           9.6500000             2.0970314             8.3303448
           9.7500000             2.0964356             8.4176606
           9.8500000             2.0958340             8.5050073
           9.9500000             2.0952264             8.5923853
          10.0500000             2.0946129             8.6797950
          10.1500000             2.0939936             8.7672365
          10.2500000             2.0933683             8.8547103
          10.3500000             2.0927372             8.9422168
          10.4500000             2.0921002             9.0297562
          10.5500000             2.0914574             9.1173288
          10.6500000             2.0908087             9.2049351
          10.7500000             2.0901542             9.2925753
          10.8500000             2.0894938             9.3802498
          10.9500000             2.0888275             9.4679589
          11.0500000             2.0881555             9.5557030
          11.1500000             2.0874776             9.6434824
          11.2500000             2.0867940             9.7312974
          11.3500000             2.0861045             9.8191484
          11.4500000             2.0854093             9.9070357
          11.5500000             2.0847082             9.9949597
          11.6500000             2.0840014            10.0829207
          11.7500000             2.0832888            10.1709190
          11.8500000             2.0825705            10.2589550
          11.9500000             2.0818464            10.3470290
          12.0500000             2.0811165            10.4351414
          12.1500000             2.0803809            10.5232926
          12.2500000             2.0796396            10.6114828
          12.3500000             2.0788926            10.6997123
          12.4500000             2.0781399            10.7879817
          12.5500000             2.0773815            10.8762911
          12.6500000             2.0766174            10.9646410
          12.7500000             2.0758475            11.0530317
          12.8500000             2.0750721            11.1414636
          12.9500000             2.0742909            11.2299369
          13.0500000             2.0735041            11.3184521
          13.1500000             2.0727117            11.4070095
          13.2500000             2.0719136            11.4956094
          13.3500000             2.0711099            11.5842522
          13.4500000             2.0703006            11.6729383
          13.5500000             2.0694857            11.7616680
          13.6500000             2.0686651            11.8504416
          13.7500000             2.0678390            11.9392595
          13.8500000             2.0670073            12.0281222
          13.9500000             2.0661700            12.1170298
          14.0500000             2.0653272            12.2059829
          14.1500000             2.0644788            12.2949816
          14.2500000             2.0636249            12.3840265
          14.3500000             2.0627654            12.4731178
          14.4500000             2.0619004            12.5622560
          14.5500000             2.0610299            12.6514413
          14.6500000             2.0601539            12.7406742
          14.7500000             2.0592724            12.8299550
          14.8500000             2.0583855            12.9192841
          14.9500000             2.0574930            13.0086618
          15.0500000             2.0565951            13.0980884
          15.1500000             2.0556917            13.1875645
          15.2500000             2.0547829            13.2770903
          15.3500000             2.0538687            13.3666661
          15.4500000             2.0529491            13.4562925
          15.5500000             2.0520240            13.5459697
          15.6500000             2.0510936            13.6356981
          15.7500000             2.0501577            13.7254780
          15.8500000             2.0492165            13.8153100
          15.9500000             2.0482699            13.9051942
          16.0500000             2.0473180            13.9951311
          16.1500000             2.0463607            14.0851211
          16.2500000             2.0453981            14.1751646
          16.3500000             2.0444301            14.2652618
          16.4500000             2.0434569            14.3554133
          16.5500000             2.0424783            14.4456193
          16.6500000             2.0414945            14.5358803
          16.7500000             2.0405053            14.6261967
          16.8500000             2.0395110            14.7165687
          16.9500000             2.0385113            14.8069969
          17.0500000             2.0375064            14.8974815
          17.1500000             2.0364963            14.9880230
          17.2500000             2.0354810            15.0786217
          17.3500000             2.0344604            15.1692781
          17.4500000             2.0334347            15.2599925
          17.5500000             2.0324038            15.3507653
          17.6500000             2.0313677            15.4415970
          17.7500000             2.0303264            15.5324878
          17.8500000             2.0292800            15.6234382
          17.9500000             2.0282284            15.7144485
          18.0500000             2.0271718            15.8055193
          18.1500000             2.0261100            15.8966508
          18.2500000             2.0250431            15.9878435
          18.3500000             2.0239711            16.0790977
          18.4500000             2.0228940            16.1704138
          18.5500000             2.0218119            16.2617924
          18.6500000             2.0207247            16.3532337
          18.7500000             2.0196325            16.4447381
          18.8500000             2.0185353            16.5363061
          18.9500000             2.0174330            16.6279380
          19.0500000             2.0163258            16.7196343
          19.1500000             2.0152135            16.8113954
          19.2500000             2.0140963            16.9032217
          19.3500000             2.0129741            16.9951136
          19.4500000             2.0118470            17.0870714
          19.5500000             2.0107149            17.1790957
          19.6500000             2.0095779            17.2711868
          19.7500000             2.0084360            17.3633451
          19.8500000             2.0072891            17.4555710
          19.9500000             2.0061374            17.5478651
          20.0500000             2.0049808            17.6402276
          20.1500000             2.0038194            17.7326590
          20.2500000             2.0026531            17.8251597
          20.3500000             2.0014820            17.9177302
          20.4500000             2.0003060            18.0103708
          20.5500000             1.9991253            18.1030821
          20.6500000             1.9979397            18.1958643
          20.7500000             1.9967494            18.2887180
          20.8500000             1.9955543            18.3816436
          20.9500000             1.9943545            18.4746414
          21.0500000             1.9931499            18.5677120
          21.1500000             1.9919406            18.6608558
          21.2500000             1.9907265            18.7540732
          21.3500000             1.9895078            18.8473646
          21.4500000             1.9882844            18.9407304
          21.5500000             1.9870563            19.0341712
          21.6500000             1.9858235            19.1276873
          21.7500000             1.9845861            19.2212792
          21.8500000             1.9833441            19.3149474
          21.9500000             1.9820975            19.4086922
          22.0500000             1.9808462            19.5025142
          22.1500000             1.9795904            19.5964137
          22.2500000             1.9783300            19.6903913
          22.3500000             1.9770650            19.7844473
          22.4500000             1.9757955            19.8785823
          22.5500000             1.9745215            19.9727967
          22.6500000             1.9732429            20.0670909
          22.7500000             1.9719598            20.1614654
          22.8500000             1.9706723            20.2559206
          22.9500000             1.9693803            20.3504571
          23.0500000             1.9680838            20.4450753
          23.1500000             1.9667828            20.5397756
          23.2500000             1.9654775            20.6345585
          23.3500000             1.9641677            20.7294245
          23.4500000             1.9628535            20.8243740
          23.5500000             1.9615349            20.9194076
          23.6500000             1.9602120            21.0145257
          23.7500000             1.9588847            21.1097288
          23.8500000             1.9575531            21.2050173
          23.9500000             1.9562171            21.3003918
          24.0500000             1.9548768            21.3958526
          24.1500000             1.9535322            21.4914004
          24.2500000             1.9521834            21.5870356
          24.3500000             1.9508302            21.6827586
          24.4500000             1.9494728            21.7785700
          24.5500000             1.9481112            21.8744702
          24.6500000             1.9467454            21.9704598
          24.7500000             1.9453753            22.0665393
          24.8500000             1.9440010            22.1627091
          24.9500000             1.9426226            22.2589697
          25.0500000             1.9412400            22.3553217
          25.1500000             1.9398533            22.4517655
          25.2500000             1.9384624            22.5483017
          25.3500000             1.9370674            22.6449308
          25.4500000             1.9356683            22.7416532
          25.5500000             1.9342652            22.8384695
          25.6500000             1.9328579            22.9353803
          25.7500000             1.9314466            23.0323859
          25.8500000             1.9300313            23.1294870
          25.9500000             1.9286119            23.2266841
          26.0500000             1.9271885            23.3239777
          26.1500000             1.9257612            23.4213683
          26.2500000             1.9243298            23.5188564
          26.3500000             1.9228945            23.6164426
          26.4500000             1.9214552            23.7141274
          26.5500000             1.9200121            23.8119114
          26.6500000             1.9185650            23.9097951
          26.7500000             1.9171140            24.0077790
          26.8500000             1.9156591            24.1058638
          26.9500000             1.9142003            24.2040498
          27.0500000             1.9127377            24.3023377
          27.1500000             1.9112713            24.4007281
          27.2500000             1.9098010            24.4992214
          27.3500000             1.9083270            24.5978183
          27.4500000             1.9068491            24.6965193
          27.5500000             1.9053675            24.7953250
          27.6500000             1.9038821            24.8942360
          27.7500000             1.9023930            24.9932527
          27.8500000             1.9009002            25.0923758
          27.9500000             1.8994036            25.1916059
          28.0500000             1.8979034            25.2909435
          28.1500000             1.8963994            25.3903893
          28.2500000             1.8948919            25.4899437
          28.3500000             1.8933806            25.5896075
          28.4500000             1.8918658            25.6893811
          28.5500000             1.8903473            25.7892652
          28.6500000             1.8888252            25.8892604
          28.7500000             1.8872996            25.9893673
          28.8500000             1.8857704            26.0895864
          28.9500000             1.8842377            26.1899185
          29.0500000             1.8827014            26.2903640
          29.1500000             1.8811616            26.3909237
          29.2500000             1.8796183            26.4915981
          29.3500000             1.8780715            26.5923878
          29.4500000             1.8765213            26.6932935
          29.5500000             1.8749676            26.7943158
          29.6500000             1.8734105            26.8954554
          29.7500000             1.8718499            26.9967128
          29.8500000             1.8702860            27.0980887
          29.9500000             1.8687187            27.1995839
          30.0500000             1.8671480            27.3011987
          30.1500000             1.8655739            27.4029341
          30.2500000             1.8639965            27.5047905
          30.3500000             1.8624159            27.6067687
          30.4500000             1.8608319            27.7088693
          30.5500000             1.8592446            27.8110931
          30.6500000             1.8576540            27.9134405
          30.7500000             1.8560602            28.0159124
          30.8500000             1.8544632            28.1185095
          30.9500000             1.8528629            28.2212323
          31.0500000             1.8512594            28.3240816
          31.1500000             1.8496528            28.4270580
          31.2500000             1.8480430            28.5301624
          31.3500000             1.8464300            28.6333953
          31.4500000             1.8448139            28.7367575
          31.5500000             1.8431947            28.8402496
          31.6500000             1.8415723            28.9438725
          31.7500000             1.8399469            29.0476267
          31.8500000             1.8383184            29.1515131
          31.9500000             1.8366868            29.2555324
          32.0500000             1.8350522            29.3596853
          32.1500000             1.8334146            29.4639725
          32.2500000             1.8317740            29.5683947
          32.3500000             1.8301304            29.6729528
          32.4500000             1.8284838            29.7776475
          32.5500000             1.8268342            29.8824795
          32.6500000             1.8251818            29.9874496
          32.7500000             1.8235264            30.0925586
          32.8500000             1.8218680            30.1978072
          32.9500000             1.8202068            30.3031963
          33.0500000             1.8185427            30.4087265
          33.1500000             1.8168758            30.5143988
          33.2500000             1.8152060            30.6202138
          33.3500000             1.8135334            30.7261725
          33.4500000             1.8118580            30.8322755
          33.5500000             1.8101797            30.9385238
          33.6500000             1.8084987            31.0449181
          33.7500000             1.8068150            31.1514593
          33.8500000             1.8051285            31.2581482
          33.9500000             1.8034393            31.3649856
          34.0500000             1.8017473            31.4719724
          34.1500000             1.8000527            31.5791094
          34.2500000             1.7983553            31.6863976
          34.3500000             1.7966553            31.7938377
          34.4500000             1.7949527            31.9014306
          34.5500000             1.7932474            32.0091772
          34.6500000             1.7915395            32.1170785
          34.7500000             1.7898290            32.2251352
          34.8500000             1.7881160            32.3333483
          34.9500000             1.7864003            32.4417188
          35.0500000             1.7846821            32.5502475
          35.1500000             1.7829614            32.6589352
          35.2500000             1.7812381            32.7677831
          35.3500000             1.7795123            32.8767920
          35.4500000             1.7777841            32.9859628
          35.5500000             1.7760533            33.0952965
          35.6500000             1.7743201            33.2047942
          35.7500000             1.7725845            33.3144566
          35.8500000             1.7708464            33.4242849
          35.9500000             1.7691059            33.5342800
          36.0500000             1.7673631            33.6444430
          36.1500000             1.7656178            33.7547746
          36.2500000             1.7638701            33.8652762
          36.3500000             1.7621202            33.9759486
          36.4500000             1.7603678            34.0867929
          36.5500000             1.7586132            34.1978101
          36.6500000             1.7568562            34.3090013
          36.7500000             1.7550970            34.4203676
          36.8500000             1.7533354            34.5319100
          36.9500000             1.7515716            34.6436295
          37.0500000             1.7498056            34.7555274
          37.1500000             1.7480373            34.8676047
          37.2500000             1.7462668            34.9798624
          37.3500000             1.7444941            35.0923018
          37.4500000             1.7427192            35.2049240
          37.5500000             1.7409422            35.3177300
          37.6500000             1.7391629            35.4307212
          37.7500000             1.7373815            35.5438986
          37.8500000             1.7355980            35.6572634
          37.9500000             1.7338124            35.7708168
          38.0500000             1.7320246            35.8845601
          38.1500000             1.7302348            35.9984944
          38.2500000             1.7284429            36.1126209
          38.3500000             1.7266489            36.2269410
          38.4500000             1.7248529            36.3414558
          38.5500000             1.7230548            36.4561667
          38.6500000             1.7212547            36.5710749
          38.7500000             1.7194526            36.6861817
          38.8500000             1.7176484            36.8014885
          38.9500000             1.7158423            36.9169965
          39.0500000             1.7140343            37.0327070
          39.1500000             1.7122242            37.1486216
          39.2500000             1.7104122            37.2647415
          39.3500000             1.7085983            37.3810681
          39.4500000             1.7067824            37.4976028
          39.5500000             1.7049647            37.6143471
          39.6500000             1.7031450            37.7313023
          39.7500000             1.7013234            37.8484700
          39.8500000             1.6995000            37.9658514
          39.9500000             1.6976747            38.0834483
          40.0500000             1.6958475            38.2012621
          40.1500000             1.6940185            38.3192943
          40.2500000             1.6921876            38.4375464
          40.3500000             1.6903550            38.5560200
          40.4500000             1.6885205            38.6747167
          40.5500000             1.6866842            38.7936380
          40.6500000             1.6848461            38.9127857
          40.7500000             1.6830063            39.0321612
          40.8500000             1.6811646            39.1517664
          40.9500000             1.6793212            39.2716029
          41.0500000             1.6774761            39.3916723
          41.1500000             1.6756292            39.5119764
          41.2500000             1.6737805            39.6325170
          41.3500000             1.6719301            39.7532958
          41.4500000             1.6700780            39.8743146
          41.5500000             1.6682242            39.9955752
          41.6500000             1.6663687            40.1170796
          41.7500000             1.6645115            40.2388295
          41.8500000             1.6626526            40.3608268
          41.9500000             1.6607921            40.4830735
          42.0500000             1.6589298            40.6055715
          42.1500000             1.6570659            40.7283228
          42.2500000             1.6552003            40.8513294
          42.3500000             1.6533330            40.9745933
          42.4500000             1.6514641            41.0981166
          42.5500000             1.6495936            41.2219015
          42.6500000             1.6477214            41.3459499
          42.7500000             1.6458475            41.4702641
          42.8500000             1.6439721            41.5948463
          42.9500000             1.6420950            41.7196987
          43.0500000             1.6402163            41.8448235
          43.1500000             1.6383359            41.9702231
          43.2500000             1.6364539            42.0958997
          43.3500000             1.6345703            42.2218558
          43.4500000             1.6326851            42.3480938
          43.5500000             1.6307983            42.4746160
          43.6500000             1.6289098            42.6014250
          43.7500000             1.6270198            42.7285233
          43.8500000             1.6251281            42.8559134
          43.9500000             1.6232348            42.9835980
          44.0500000             1.6213399            43.1115798
          44.1500000             1.6194433            43.2398614
          44.2500000             1.6175451            43.3684455
          44.3500000             1.6156454            43.4973350
          44.4500000             1.6137439            43.6265327
          44.5500000             1.6118409            43.7560415
          44.6500000             1.6099362            43.8858643
          44.7500000             1.6080298            44.0160042
          44.8500000             1.6061219            44.1464641
          44.9500000             1.6042122            44.2772472
          45.0500000             1.6023009            44.4083568
          45.1500000             1.6003879            44.5397959
          45.2500000             1.5984733            44.6715678
          45.3500000             1.5965569            44.8036760
          45.4500000             1.5946389            44.9361239
          45.5500000             1.5927191            45.0689149
          45.6500000             1.5907976            45.2020525
          45.7500000             1.5888744            45.3355405
          45.8500000             1.5869494            45.4693824
          45.9500000             1.5850226            45.6035821
          46.0500000             1.5830941            45.7381434
          46.1500000             1.5811638            45.8730703
          46.2500000             1.5792316            46.0083668
          46.3500000             1.5772976            46.1440369
          46.4500000             1.5753618            46.2800848
          46.5500000             1.5734241            46.4165148
          46.6500000             1.5714844            46.5533314
          46.7500000             1.5695429            46.6905389
          46.8500000             1.5675994            46.8281420
          46.9500000             1.5656539            46.9661453
          47.0500000             1.5637064            47.1045536
          47.1500000             1.5617569            47.2433719
          47.2500000             1.5598053            47.3826050
          47.3500000             1.5578516            47.5222581
          47.4500000             1.5558957            47.6623367
          47.5500000             1.5539377            47.8028458
          47.6500000             1.5519775            47.9437912
          47.7500000             1.5500150            48.0851785
          47.8500000             1.5480503            48.2270134
          47.9500000             1.5460832            48.3693019
          48.0500000             1.5441137            48.5120502
          48.1500000             1.5421418            48.6552645
          48.2500000             1.5401674            48.7989512
          48.3500000             1.5381905            48.9431170
          48.4500000             1.5362109            49.0877686
          48.5500000             1.5342288            49.2329131
          48.6500000             1.5322439            49.3785576
          48.7500000             1.5302562            49.5247094
          48.8500000             1.5282657            49.6713763
          48.9500000             1.5262723            49.8185660
          49.0500000             1.5242758            49.9662865
          49.1500000             1.5222763            50.1145463
          49.2500000             1.5202737            50.2633538
          49.3500000             1.5182678            50.4127179
          49.4500000             1.5162586            50.5626478
          49.5500000             1.5142460            50.7131526
          49.6500000             1.5122298            50.8642423
          49.7500000             1.5102101            51.0159269
          49.8500000             1.5081866            51.1682166
          49.9500000             1.5061592            51.3211223
          50.0500000             1.5041279            51.4746550
          50.1500000             1.5020924            51.6288262
          50.2500000             1.5000528            51.7836479
          50.3500000             1.4980088            51.9391324
          50.4500000             1.4959602            52.0952925
          50.5500000             1.4939070            52.2521416
          50.6500000             1.4918490            52.4096934
          50.7500000             1.4897859            52.5679622
          50.8500000             1.4877177            52.7269631
          50.9500000             1.4856441            52.8867115
          51.0500000             1.4835649            53.0472238
          51.1500000             1.4814799            53.2085168
          51.2500000             1.4793889            53.3706081
          51.3500000             1.4772916            53.5335161
          51.4500000             1.4751878            53.6972602
          51.5500000             1.4730773            53.8618604
          51.6500000             1.4709597            54.0273379
          51.7500000             1.4688347            54.1937148
          51.8500000             1.4667021            54.3610144
          51.9500000             1.4645614            54.5292611
          52.0500000             1.4624123            54.6984805
          52.1500000             1.4602545            54.8686998
          52.2500000             1.4580875            55.0399476
          52.3500000             1.4559109            55.2122541
          52.4500000             1.4537242            55.3856510
          52.5500000             1.4515269            55.5601724
          52.6500000             1.4493184            55.7358542
          52.7500000             1.4470983            55.9127345
          52.8500000             1.4448657            56.0908541
          52.9500000             1.4426202            56.2702563
          53.0500000             1.4403608            56.4509878
          53.1500000             1.4380869            56.6330982
          53.2500000             1.4357976            56.8166411
          53.3500000             1.4334919            57.0016742
          53.4500000             1.4311688            57.1882599
          53.5500000             1.4288271            57.3764656
          53.6500000             1.4264657            57.5663648
          53.7500000             1.4240830            57.7580377
          53.8500000             1.4216777            57.9515719
          53.9500000             1.4192480            58.1470641
          54.0500000             1.4167921            58.3446208
          54.1500000             1.4143077            58.5443605
          54.2500000             1.4117924            58.7464156
          54.3500000             1.4092436            58.9509348
          54.4500000             1.4066581            59.1580865
          54.5500000             1.4040322            59.3680629
          54.6500000             1.4013617            59.5810853
          54.7500000             1.3986416            59.7974114
          54.8500000             1.3958658            60.0173448
          54.9500000             1.3930272            60.2412488
          55.0500000             1.3901168            60.4695653
          55.1500000             1.3871232            60.7028437
          55.2500000             1.3840318            60.9417856
          55.3500000             1.3808230            61.1873180
          55.4500000             1.3774690            61.4407236
          55.5500000             1.3739283            61.7038955
          55.6500000             1.3701317            61.9799190
          55.7500000             1.3659426            62.2747760
          55.8500000             1.3609452            62.6061909
          55.9500000             1.3547430            62.9925368
          56.0500000             1.3504450            63.3055855
          56.1500000             1.3468567            63.5925994
          56.2500000             1.3437148            63.8637614
          56.3500000             1.3409046            64.1233943
          56.4500000             1.3383605            64.3739153
          56.5500000             1.3360398            64.6168722
          56.6500000             1.3339119            64.8533412
          56.7500000             1.3319541            65.0841137
          56.8500000             1.3301487            65.3097962
          56.9500000             1.3284815            65.5308681
          57.0500000             1.3269406            65.7477176
          57.1500000             1.3255162            65.9606656
          57.2500000             1.3242000            66.1699816
          57.3500000             1.3229845            66.3758950
          57.4500000             1.3218636            66.5786037
          57.5500000             1.3208315            66.7782797
          57.6500000             1.3198833            66.9750743
          57.7500000             1.3190146            67.1691215
          57.8500000             1.3182212            67.3605403
          57.9500000             1.3174995            67.5494379
          58.0500000             1.3168462            67.7359109
          58.1500000             1.3162581            67.9200467
          58.2500000             1.3157326            68.1019250
          58.3500000             1.3152669            68.2816187
          58.4500000             1.3148587            68.4591948
          58.5500000             1.3145057            68.6347148
          58.6500000             1.3142057            68.8082359
          58.7500000             1.3139569            68.9798107
          58.8500000             1.3137573            69.1494885
          58.9500000             1.3136053            69.3173150
          59.0500000             1.3134991            69.4833332
          59.1500000             1.3134373            69.6475830
          59.2500000             1.3134184            69.8101021
          59.3500000             1.3134410            69.9709260
          59.4500000             1.3135037            70.1300880
          59.5500000             1.3136054            70.2876196
          59.6500000             1.3137447            70.4435506
          59.7500000             1.3139207            70.5979093
          59.8500000             1.3141322            70.7507223
          59.9500000             1.3143781            70.9020153
          60.0500000             1.3146574            71.0518123
          60.1500000             1.3149693            71.2001364
          60.2500000             1.3153127            71.3470096
          60.3500000             1.3156869            71.4924529
          60.4500000             1.3160908            71.6364864
          60.5500000             1.3165239            71.7791292
          60.6500000             1.3169851            71.9203998
          60.7500000             1.3174739            72.0603157
          60.8500000             1.3179894            72.1988940
          60.9500000             1.3185310            72.3361509
          61.0500000             1.3190979            72.4721019
          61.1500000             1.3196896            72.6067621
          61.2500000             1.3203053            72.7401460
          61.3500000             1.3209445            72.8722675
          61.4500000             1.3216066            73.0031400
          61.5500000             1.3222909            73.1327765
          61.6500000             1.3229969            73.2611895
          61.7500000             1.3237241            73.3883910
          61.8500000             1.3244719            73.5143927
          61.9500000             1.3252399            73.6392059
          62.0500000             1.3260274            73.7628415
          62.1500000             1.3268341            73.8853101
          62.2500000             1.3276595            74.0066217
          62.3500000             1.3285030            74.1267864
          62.4500000             1.3293643            74.2458136
          62.5500000             1.3302429            74.3637128
          62.6500000             1.3311383            74.4804927
          62.7500000             1.3320503            74.5961622
          62.8500000             1.3329782            74.7107297
          62.9500000             1.3339219            74.8242034
          63.0500000             1.3348808            74.9365912
          63.1500000             1.3358546            75.0479008
          63.2500000             1.3368430            75.1581397
          63.3500000             1.3378455            75.2673151
          63.4500000             1.3388618            75.3754342
          63.5500000             1.3398916            75.4825036
          63.6500000             1.3409346            75.5885301
          63.7500000             1.3419903            75.6935200
          63.8500000             1.3430586            75.7974796
          63.9500000             1.3441390            75.9004150
          64.0500000             1.3452313            76.0023319
          64.1500000             1.3463351            76.1032361
          64.2500000             1.3474502            76.2031332
          64.3500000             1.3485763            76.3020283
          64.4500000             1.3497132            76.3999268
          64.5500000             1.3508604            76.4968336
          64.6500000             1.3520178            76.5927535
          64.7500000             1.3531851            76.6876912
          64.8500000             1.3543620            76.7816514
          64.9500000             1.3555483            76.8746383
          65.0500000             1.3567437            76.9666561
          65.1500000             1.3579480            77.0577090
          65.2500000             1.3591609            77.1478009
          65.3500000             1.3603823            77.2369354
          65.4500000             1.3616118            77.3251164
          65.5500000             1.3628493            77.4123471
          65.6500000             1.3640945            77.4986310
          65.7500000             1.3653472            77.5839713
          65.8500000             1.3666072            77.6683709
          65.9500000             1.3678743            77.7518327
          66.0500000             1.3691483            77.8343594
          66.1500000             1.3704290            77.9159537
          66.2500000             1.3717162            77.9966179
          66.3500000             1.3730097            78.0763543
          66.4500000             1.3743093            78.1551651
          66.5500000             1.3756149            78.2330520
          66.6500000             1.3769261            78.3100171
          66.7500000             1.3782430            78.3860617
          66.8500000             1.3795653            78.4611874
          66.9500000             1.3808928            78.5353955
          67.0500000             1.3822254            78.6086868
          67.1500000             1.3835628            78.6810625
          67.2500000             1.3849051            78.7525231
          67.3500000             1.3862519            78.8230690
          67.4500000             1.3876032            78.8927006
          67.5500000             1.3889588            78.9614179
          67.6500000             1.3903185            79.0292205
          67.7500000             1.3916823            79.0961081
          67.8500000             1.3930500            79.1620798
          67.9500000             1.3944214            79.2271347
          68.0500000             1.3957965            79.2912713
          68.1500000             1.3971751            79.3544879
          68.2500000             1.3985571            79.4167826
          68.3500000             1.3999424            79.4781529
          68.4500000             1.4013309            79.5385958
          68.5500000             1.4027225            79.5981082
          68.6500000             1.4041171            79.6566861
          68.7500000             1.4055146            79.7143252
          68.8500000             1.4069149            79.7710205
          68.9500000             1.4083180            79.8267663
          69.0500000             1.4097237            79.8815561
          69.1500000             1.4111321            79.9353827
          69.2500000             1.4125431            79.9882377
          69.3500000             1.4139566            80.0401118
          69.4500000             1.4153726            80.0909944
          69.5500000             1.4167912            80.1408732
          69.6500000             1.4182122            80.1897343
          69.7500000             1.4196358            80.2375619
          69.8500000             1.4210619            80.2843376
          69.9500000             1.4224907            80.3300402
          70.0500000             1.4239222            80.3746448
          70.1500000             1.4253565            80.4181222
          70.2500000             1.4267939            80.4604374
          70.3500000             1.4282345            80.5015480
          70.4500000             1.4296788            80.5414024
          70.5500000             1.4311270            80.5799349
          70.6500000             1.4325799            80.6170612
          70.7500000             1.4340382            80.6526673
          70.8500000             1.4355031            80.6865917
          70.9500000             1.4369766            80.7185842
          71.0500000             1.4384622            80.7481974
          71.1500000             1.4399687            80.7743225
          71.2500000             1.4415007            80.7963936
          71.3500000             1.4429838            80.8235188
          71.4500000             1.4444388            80.8531720
          71.5500000             1.4458722            80.8845579
          71.6500000             1.4472872            80.9172966
          71.7500000             1.4486857            80.9511573
          71.8500000             1.4500690            80.9859825
          71.9500000             1.4514382            81.0216560
          72.0500000             1.4527940            81.0580881
          72.1500000             1.4541370            81.0952075
          72.2500000             1.4554678            81.1329550
          72.3500000             1.4567867            81.1712813
          72.4500000             1.4580941            81.2101444
          72.5500000             1.4593904            81.2495076
          72.6500000             1.4606758            81.2893391
          72.7500000             1.4619505            81.3296106
          72.8500000             1.4632149            81.3702971
          72.9500000             1.4644691            81.4113759
          73.0500000             1.4657133            81.4528266
          73.1500000             1.4669476            81.4946307
          73.2500000             1.4681722            81.5367712
          73.3500000             1.4693873            81.5792325
          73.4500000             1.4705929            81.6220004
          73.5500000             1.4717893            81.6650615
          73.6500000             1.4729764            81.7084036
          73.7500000             1.4741545            81.7520152
          73.8500000             1.4753236            81.7958856
          73.9500000             1.4764838            81.8400049
          74.0500000             1.4776352            81.8843637
          74.1500000             1.4787779            81.9289532
          74.2500000             1.4799119            81.9737651
          74.3500000             1.4810373            82.0187915
          74.4500000             1.4821542            82.0640251
          74.5500000             1.4832627            82.1094588
          74.6500000             1.4843628            82.1550861
          74.7500000             1.4854546            82.2009006
          74.8500000             1.4865381            82.2468963
          74.9500000             1.4876134            82.2930675
          75.0500000             1.4886805            82.3394088
          75.1500000             1.4897395            82.3859151
          75.2500000             1.4907904            82.4325812
          75.3500000             1.4918333            82.4794026
          75.4500000             1.4928682            82.5263746
          75.5500000             1.4938951            82.5734929
          75.6500000             1.4949142            82.6207534
          75.7500000             1.4959254            82.6681520
          75.8500000             1.4969287            82.7156849
          75.9500000             1.4979242            82.7633484
          76.0500000             1.4989120            82.8111391
          76.1500000             1.4998920            82.8590533
          76.2500000             1.5008643            82.9070880
          76.3500000             1.5018289            82.9552398
          76.4500000             1.5027859            83.0035057
          76.5500000             1.5037352            83.0518829
          76.6500000             1.5046769            83.1003684
          76.7500000             1.5056111            83.1489594
          76.8500000             1.5065377            83.1976534
          76.9500000             1.5074568            83.2464478
          77.0500000             1.5083683            83.2953400
          77.1500000             1.5092724            83.3443277
          77.2500000             1.5101690            83.3934086
          77.3500000             1.5110581            83.4425803
          77.4500000             1.5119399            83.4918407
          77.5500000             1.5128142            83.5411877
          77.6500000             1.5136811            83.5906193
          77.7500000             1.5145406            83.6401333
          77.8500000             1.5153928            83.6897280
          77.9500000             1.5162377            83.7394014
          78.0500000             1.5170752            83.7891516
          78.1500000             1.5179054            83.8389770
          78.2500000             1.5187283            83.8888759
          78.3500000             1.5195439            83.9388464
          78.4500000             1.5203522            83.9888870
          78.5500000             1.5211533            84.0389962
          78.6500000             1.5219472            84.0891723
          78.7500000             1.5227338            84.1394139
          78.8500000             1.5235132            84.1897195
          78.9500000             1.5242854            84.2400877
          79.0500000             1.5250503            84.2905171
          79.1500000             1.5258081            84.3410064
          79.2500000             1.5265587            84.3915542
          79.3500000             1.5273022            84.4421593
          79.4500000             1.5280385            84.4928205
          79.5500000             1.5287676            84.5435364
          79.6500000             1.5294896            84.5943059
          79.7500000             1.5302045            84.6451279
          79.8500000             1.5309122            84.6960011
          79.9500000             1.5316129            84.7469246
          80.0500000             1.5323064            84.7978973
          80.1500000             1.5329928            84.8489180
          80.2500000             1.5336722            84.8999858
          80.3500000             1.5343444            84.9510996
          80.4500000             1.5350096            85.0022585
          80.5500000             1.5356677            85.0534615
          80.6500000             1.5363188            85.1047076
          80.7500000             1.5369627            85.1559961
          80.8500000             1.5375997            85.2073258
          80.9500000             1.5382296            85.2586961
          81.0500000             1.5388524            85.3101059
          81.1500000             1.5394683            85.3615546
          81.2500000             1.5400771            85.4130411
          81.3500000             1.5406788            85.4645649
          81.4500000             1.5412736            85.5161250
          81.5500000             1.5418613            85.5677207
          81.6500000             1.5424421            85.6193512
          81.7500000             1.5430158            85.6710159
          81.8500000             1.5435825            85.7227139
          81.9500000             1.5441423            85.7744446
          82.0500000             1.5446950            85.8262072
          82.1500000             1.5452408            85.8780012
          82.2500000             1.5457796            85.9298257
          82.3500000             1.5463114            85.9816802
          82.4500000             1.5468362            86.0335641
          82.5500000             1.5473541            86.0854766
          82.6500000             1.5478650            86.1374172
          82.7500000             1.5483689            86.1893852
          82.8500000             1.5488659            86.2413801
          82.9500000             1.5493559            86.2934013
          83.0500000             1.5498390            86.3454482
          83.1500000             1.5503151            86.3975203
          83.2500000             1.5507842            86.4496169
          83.3500000             1.5512464            86.5017376
          83.4500000             1.5517017            86.5538818
          83.5500000             1.5521500            86.6060490
          83.6500000             1.5525914            86.6582387
          83.7500000             1.5530259            86.7104503
          83.8500000             1.5534534            86.7626834
          83.9500000             1.5538740            86.8149375
          84.0500000             1.5542876            86.8672121
          84.1500000             1.5546944            86.9195067
          84.2500000             1.5550942            86.9718208
          84.3500000             1.5554871            87.0241541
          84.4500000             1.5558730            87.0765060
          84.5500000             1.5562521            87.1288760
          84.6500000             1.5566242            87.1812639
          84.7500000             1.5569894            87.2336691
          84.8500000             1.5573477            87.2860912
          84.9500000             1.5576991            87.3385297
          85.0500000             1.5580436            87.3909844
          85.1500000             1.5583811            87.4434547
          85.2500000             1.5587118            87.4959403
          85.3500000             1.5590356            87.5484407
          85.4500000             1.5593524            87.6009556
          85.5500000             1.5596623            87.6534847
          85.6500000             1.5599654            87.7060274
          85.7500000             1.5602615            87.7585835
          85.8500000             1.5605507            87.8111526
          85.9500000             1.5608331            87.8637342
          86.0500000             1.5611085            87.9163282
          86.1500000             1.5613771            87.9689340
          86.2500000             1.5616387            88.0215513
          86.3500000             1.5618934            88.0741799
          86.4500000             1.5621413            88.1268193
          86.5500000             1.5623823            88.1794692
          86.6500000             1.5626163            88.2321293
          86.7500000             1.5628435            88.2847992
          86.8500000             1.5630638            88.3374787
          86.9500000             1.5632772            88.3901673
          87.0500000             1.5634837            88.4428648
          87.1500000             1.5636833            88.4955708
          87.2500000             1.5638760            88.5482851
          87.3500000             1.5640618            88.6010072
          87.4500000             1.5642408            88.6537370
          87.5500000             1.5644129            88.7064741
          87.6500000             1.5645780            88.7592182
          87.7500000             1.5647363            88.8119689
          87.8500000             1.5648877            88.8647260
          87.9500000             1.5650322            88.9174893
          88.0500000             1.5651699            88.9702583
          88.1500000             1.5653006            89.0230328
          88.2500000             1.5654245            89.0758297
          88.3500000             1.5655400            89.1304303
          88.4500000             1.5656464            89.1879872
          88.5500000             1.5657445            89.2483816
          88.6500000             1.5658348            89.3113961
          88.7500000             1.5659180            89.3766913
          88.8500000             1.5659947            89.4437830
          88.9500000             1.5660657            89.5120206
          89.0500000             1.5661314            89.5805691
          89.1500000             1.5661924            89.6484004
          89.2500000             1.5662487            89.7142964
          89.3500000             1.5663003            89.7768696
          89.4500000             1.5663468            89.8346053
          89.5500000             1.5663877            89.8859258
          89.6500000             1.5664221            89.9292771
          89.7500000             1.5664490            89.9632308
          89.8500000             1.5664675            89.9865920
          89.9500000             1.5664769            89.9984985


==> anc/A2_energy_gain_and_pitch_angle_data.txt <==
             theta_i          Energy ratio               theta_f

           0.0500000             2.3312426             0.0692569
           0.1500000             2.3312218             0.2077719
           0.2500000             2.3311801             0.3462902
           0.3500000             2.3311177             0.4848141
           0.4500000             2.3310344             0.6233458
           0.5500000             2.3309303             0.7618877
           0.6500000             2.3308053             0.9004419
           0.7500000             2.3306596             1.0390107
           0.8500000             2.3304930             1.1775964
           0.9500000             2.3303056             1.3162011
           1.0500000             2.3300973             1.4548272
           1.1500000             2.3298682             1.5934769
           1.2500000             2.3296183             1.7321525
           1.3500000             2.3293476             1.8708562
           1.4500000             2.3290560             2.0095903
           1.5500000             2.3287436             2.1483570
           1.6500000             2.3284103             2.2871587
           1.7500000             2.3280562             2.4259976
           1.8500000             2.3276813             2.5648759
           1.9500000             2.3272854             2.7037961
           2.0500000             2.3268688             2.8427603
           2.1500000             2.3264313             2.9817709
           2.2500000             2.3259729             3.1208301
           2.3500000             2.3254936             3.2599404
           2.4500000             2.3249935             3.3991039
           2.5500000             2.3244725             3.5383230
           2.6500000             2.3239306             3.6776000
           2.7500000             2.3233678             3.8169373
           2.8500000             2.3227842             3.9563372
           2.9500000             2.3221796             4.0958020
           3.0500000             2.3215542             4.2353342
           3.1500000             2.3209078             4.3749360
           3.2500000             2.3202405             4.5146098
           3.3500000             2.3195523             4.6543581
           3.4500001             2.3188432             4.7941832
           3.5500001             2.3181131             4.9340875
           3.6500001             2.3173621             5.0740734
           3.7500001             2.3165902             5.2141433
           3.8500001             2.3157973             5.3542997
           3.9500001             2.3149834             5.4945450
           4.0500001             2.3141486             5.6348817
           4.1500001             2.3132928             5.7753121
           4.2500001             2.3124160             5.9158388
           4.3500001             2.3115182             6.0564643
           4.4500001             2.3105994             6.1971911
           4.5500001             2.3096596             6.3380216
           4.6500001             2.3086988             6.4789585
           4.7500001             2.3077169             6.6200041
           4.8500001             2.3067140             6.7611612
           4.9500001             2.3056900             6.9024322
           5.0500001             2.3046450             7.0438196
           5.1500001             2.3035789             7.1853263
           5.2500001             2.3024916             7.3269546
           5.3500001             2.3013833             7.4687073
           5.4500001             2.3002539             7.6105869
           5.5500001             2.2991034             7.7525963
           5.6500001             2.2979317             7.8947379
           5.7500001             2.2967388             8.0370145
           5.8500001             2.2955248             8.1794289
           5.9500001             2.2942896             8.3219836
           6.0500001             2.2930332             8.4646816
           6.1500001             2.2917556             8.6075255
           6.2500001             2.2904568             8.7505182
           6.3500001             2.2891367             8.8936624
           6.4500001             2.2877953             9.0369609
           6.5500001             2.2864327             9.1804167
           6.6500001             2.2850488             9.3240325
           6.7500001             2.2836436             9.4678113
           6.8500001             2.2822170             9.6117560
           6.9500001             2.2807691             9.7558695
           7.0500001             2.2792998             9.9001547
           7.1500001             2.2778092            10.0446147
           7.2500001             2.2762971            10.1892525
           7.3500001             2.2747635            10.3340710
           7.4500001             2.2732086            10.4790734
           7.5500001             2.2716321            10.6242628
           7.6500001             2.2700342            10.7696422
           7.7500001             2.2684147            10.9152148
           7.8500001             2.2667737            11.0609837
           7.9500001             2.2651111            11.2069522
           8.0500001             2.2634269            11.3531235
           8.1500001             2.2617211            11.4995009
           8.2500001             2.2599936            11.6460875
           8.3500001             2.2582445            11.7928869
           8.4500001             2.2564736            11.9399022
           8.5500001             2.2546810            12.0871370
           8.6500001             2.2528667            12.2345945
           8.7500001             2.2510305            12.3822784
           8.8500001             2.2491725            12.5301920
           8.9500001             2.2472926            12.6783389
           9.0500001             2.2453909            12.8267227
           9.1500001             2.2434672            12.9753470
           9.2500001             2.2415216            13.1242154
           9.3500001             2.2395539            13.2733316
           9.4500001             2.2375642            13.4226993
           9.5500001             2.2355524            13.5723224
           9.6500001             2.2335185            13.7222046
           9.7500001             2.2314625            13.8723497
           9.8500001             2.2293842            14.0227617
           9.9500001             2.2272837            14.1734446
          10.0500001             2.2251610            14.3244022
          10.1500002             2.2230158            14.4756388
          10.2500002             2.2208484            14.6271583
          10.3500002             2.2186584            14.7789648
          10.4500002             2.2164460            14.9310628
          10.5500002             2.2142111            15.0834562
          10.6500002             2.2119536            15.2361496
          10.7500002             2.2096735            15.3891471
          10.8500002             2.2073707            15.5424533
          10.9500002             2.2050452            15.6960726
          11.0500002             2.2026968            15.8500096
          11.1500002             2.2003256            16.0042689
          11.2500002             2.1979315            16.1588551
          11.3500002             2.1955144            16.3137730
          11.4500002             2.1930743            16.4690274
          11.5500002             2.1906110            16.6246231
          11.6500002             2.1881246            16.7805650
          11.7500002             2.1856149            16.9368583
          11.8500002             2.1830819            17.0935079
          11.9500002             2.1805255            17.2505191
          12.0500002             2.1779456            17.4078971
          12.1500002             2.1753422            17.5656471
          12.2500002             2.1727152            17.7237747
          12.3500002             2.1700644            17.8822852
          12.4500002             2.1673899            18.0411844
          12.5500002             2.1646914            18.2004777
          12.6500002             2.1619690            18.3601711
          12.7500002             2.1592226            18.5202703
          12.8500002             2.1564519            18.6807813
          12.9500002             2.1536570            18.8417102
          13.0500002             2.1508378            19.0030630
          13.1500002             2.1479941            19.1648462
          13.2500002             2.1451258            19.3270659
          13.3500002             2.1422328            19.4897288
          13.4500002             2.1393151            19.6528414
          13.5500002             2.1363724            19.8164104
          13.6500002             2.1334047            19.9804428
          13.7500002             2.1304118            20.1449453
          13.8500002             2.1273937            20.3099252
          13.9500002             2.1243501            20.4753897
          14.0500002             2.1212810            20.6413461
          14.1500002             2.1181861            20.8078019
          14.2500002             2.1150655            20.9747649
          14.3500002             2.1119188            21.1422428
          14.4500002             2.1087461            21.3102437
          14.5500002             2.1055470            21.4787755
          14.6500002             2.1023214            21.6478467
          14.7500002             2.0990693            21.8174658
          14.8500002             2.0957903            21.9876412
          14.9500002             2.0924843            22.1583821
          15.0500002             2.0891511            22.3296972
          15.1500002             2.0857906            22.5015959
          15.2500002             2.0824025            22.6740877
          15.3500002             2.0789867            22.8471821
          15.4500002             2.0755429            23.0208890
          15.5500002             2.0720708            23.1952186
          15.6500002             2.0685704            23.3701811
          15.7500002             2.0650412            23.5457872
          15.8500002             2.0614832            23.7220477
          15.9500002             2.0578960            23.8989737
          16.0500002             2.0542794            24.0765765
          16.1500002             2.0506331            24.2548679
          16.2500002             2.0469568            24.4338597
          16.3500002             2.0432503            24.6135644
          16.4500002             2.0395132            24.7939943
          16.5500002             2.0357453            24.9751626
          16.6500002             2.0319461            25.1570824
          16.7500002             2.0281155            25.3397674
          16.8500003             2.0242529            25.5232316
          16.9500003             2.0203581            25.7074894
          17.0500003             2.0164307            25.8925557
          17.1500003             2.0124703            26.0784457
          17.2500003             2.0084765            26.2651751
          17.3500003             2.0044489            26.4527602
          17.4500003             2.0003870            26.6412175
          17.5500003             1.9962904            26.8305643
          17.6500003             1.9921585            27.0208182
          17.7500003             1.9879910            27.2119977
          17.8500003             1.9837872            27.4041217
          17.9500003             1.9795467            27.5972096
          18.0500003             1.9752689            27.7912816
          18.1500003             1.9709532            27.9863587
          18.2500003             1.9665989            28.1824623
          18.3500003             1.9622055            28.3796151
          18.4500003             1.9577722            28.5778401
          18.5500003             1.9532984            28.7771614
          18.6500003             1.9487833            28.9776039
          18.7500003             1.9442262            29.1791937
          18.8500003             1.9396261            29.3819576
          18.9500003             1.9349824            29.5859237
          19.0500003             1.9302940            29.7911211
          19.1500003             1.9255601            29.9975803
          19.2500003             1.9207796            30.2053330
          19.3500003             1.9159515            30.4144123
          19.4500003             1.9110747            30.6248527
          19.5500003             1.9061480            30.8366904
          19.6500003             1.9011702            31.0499631
          19.7500003             1.8961399            31.2647106
          19.8500003             1.8910559            31.4809745
          19.9500003             1.8859166            31.6987984
          20.0500003             1.8807205            31.9182285
          20.1500003             1.8754659            32.1393129
          20.2500003             1.8701511            32.3621028
          20.3500003             1.8647741            32.5866521
          20.4500003             1.8593330            32.8130179
          20.5500003             1.8538255            33.0412606
          20.6500003             1.8482495            33.2714442
          20.7500003             1.8426024            33.5036371
          20.8500003             1.8368815            33.7379120
          20.9500003             1.8310840            33.9743462
          21.0500003             1.8252067            34.2130231
          21.1500003             1.8192462            34.4540315
          21.2500003             1.8131990            34.6974673
          21.3500003             1.8070609            34.9434337
          21.4500003             1.8008275            35.1920426
          21.5500003             1.7944942            35.4434152
          21.6500003             1.7880555            35.6976834
          21.7500003             1.7815056            35.9549917
          21.8500003             1.7748380            36.2154984
          21.9500003             1.7680455            36.4793783
          22.0500003             1.7611198            36.7468252
          22.1500003             1.7540518            37.0180549
          22.2500003             1.7468309            37.2933097
          22.3500003             1.7394453            37.5728633
          22.4500003             1.7318811            37.8570275
          22.5500003             1.7241222            38.1461606
          22.6500003             1.7161496            38.4406790
          22.7500003             1.7079405            38.7410726
          22.8500003             1.6994675            39.0479260
          22.9500003             1.6906967            39.3619496
          23.0500003             1.6815852            39.6840253
          23.1500003             1.6720774            40.0152778
          23.2500003             1.6620984            40.3571929
          23.3500003             1.6515424            40.7118268
          23.4500003             1.6402497            41.0822223
          23.5500004             1.6279517            41.4733698
          23.6500004             1.6141039            41.8951120
          23.7500004             1.5968938            42.3790540
          23.8500004             1.5762421            42.9315038
          23.9500004             1.5624365            43.3793751
          24.0500004             1.5510580            43.7924571
          24.1500004             1.5412326            44.1839801
          24.2500004             1.5325653            44.5597171
          24.3500004             1.5248268            44.9229165
          24.4500004             1.5178662            45.2756572
          24.5500004             1.5115760            45.6193798
          24.6500004             1.5058756            45.9551386
          24.7500004             1.5007023            46.2837368
          24.8500004             1.4960053            46.6058055
          24.9500004             1.4917432            46.9218526
          25.0500004             1.4878813            47.2322949
          25.1500004             1.4843898            47.5374807
          25.2500004             1.4812432            47.8377046
          25.3500004             1.4784193            48.1332191
          25.4500004             1.4758985            48.4242430
          25.5500004             1.4736635            48.7109672
          25.6500004             1.4716987            48.9935603
          25.7500004             1.4699901            49.2721720
          25.8500004             1.4685253            49.5469360
          25.9500004             1.4672926            49.8179724
          26.0500004             1.4662816            50.0853905
          26.1500004             1.4654828            50.3492892
          26.2500004             1.4648872            50.6097590
          26.3500004             1.4644868            50.8668831
          26.4500004             1.4642739            51.1207382
          26.5500004             1.4642415            51.3713954
          26.6500004             1.4643832            51.6189206
          26.7500004             1.4646926            51.8633754
          26.8500004             1.4651643            52.1048175
          26.9500004             1.4657927            52.3433010
          27.0500004             1.4665728            52.5788769
          27.1500004             1.4674999            52.8115933
          27.2500004             1.4685694            53.0414959
          27.3500004             1.4697773            53.2686279
          27.4500004             1.4711193            53.4930306
          27.5500004             1.4725919            53.7147433
          27.6500004             1.4741912            53.9338035
          27.7500004             1.4759140            54.1502473
          27.8500004             1.4777569            54.3641094
          27.9500004             1.4797168            54.5754229
          28.0500004             1.4817908            54.7842199
          28.1500004             1.4839761            54.9905314
          28.2500004             1.4862699            55.1943872
          28.3500004             1.4886697            55.3958162
          28.4500004             1.4911730            55.5948465
          28.5500004             1.4937774            55.7915053
          28.6500004             1.4964806            55.9858191
          28.7500004             1.4992806            56.1778135
          28.8500004             1.5021751            56.3675136
          28.9500004             1.5051621            56.5549439
          29.0500004             1.5082399            56.7401282
          29.1500004             1.5114063            56.9230898
          29.2500004             1.5146598            57.1038514
          29.3500004             1.5179985            57.2824351
          29.4500004             1.5214209            57.4588629
          29.5500004             1.5249252            57.6331560
          29.6500004             1.5285099            57.8053354
          29.7500004             1.5321736            57.9754214
          29.8500004             1.5359148            58.1434342
          29.9500004             1.5397321            58.3093935
          30.0500004             1.5436242            58.4733187
          30.1500004             1.5475897            58.6352288
          30.2500005             1.5516275            58.7951423
          30.3500005             1.5557362            58.9530779
          30.4500005             1.5599147            59.1090534
          30.5500005             1.5641619            59.2630865
          30.6500005             1.5684766            59.4151947
          30.7500005             1.5728578            59.5653952
          30.8500005             1.5773044            59.7137049
          30.9500005             1.5818155            59.8601403
          31.0500005             1.5863900            60.0047177
          31.1500005             1.5910271            60.1474532
          31.2500005             1.5957257            60.2883626
          31.3500005             1.6004851            60.4274614
          31.4500005             1.6053043            60.5647650
          31.5500005             1.6101825            60.7002882
          31.6500005             1.6151189            60.8340459
          31.7500005             1.6201127            60.9660525
          31.8500005             1.6251631            61.0963225
          31.9500005             1.6302695            61.2248697
          32.0500005             1.6354310            61.3517078
          32.1500005             1.6406471            61.4768505
          32.2500005             1.6459169            61.6003108
          32.3500005             1.6512400            61.7221020
          32.4500005             1.6566156            61.8422366
          32.5500005             1.6620431            61.9607271
          32.6500005             1.6675219            62.0775857
          32.7500005             1.6730515            62.1928243
          32.8500005             1.6786313            62.3064547
          32.9500005             1.6842608            62.4184881
          33.0500005             1.6899395            62.5289356
          33.1500005             1.6956668            62.6378080
          33.2500005             1.7014423            62.7451159
          33.3500005             1.7072656            62.8508690
          33.4500005             1.7131361            62.9550778
          33.5500005             1.7190535            63.0577512
          33.6500005             1.7250174            63.1588985
          33.7500005             1.7310274            63.2585286
          33.8500005             1.7370831            63.3566497
          33.9500005             1.7431842            63.4532699
          34.0500005             1.7493303            63.5483965
          34.1500005             1.7555212            63.6420368
          34.2500005             1.7617566            63.7341975
          34.3500005             1.7680362            63.8248842
          34.4500005             1.7743598            63.9141029
          34.5500005             1.7807272            64.0018584
          34.6500005             1.7871381            64.0881548
          34.7500005             1.7935925            64.1729960
          34.8500005             1.8000902            64.2563848
          34.9500005             1.8066311            64.3383231
          35.0500005             1.8132152            64.4188120
          35.1500005             1.8198423            64.4978520
          35.2500005             1.8265126            64.5754418
          35.3500005             1.8332261            64.6515793
          35.4500005             1.8399829            64.7262609
          35.5500005             1.8467831            64.7994814
          35.6500005             1.8536270            64.8712340
          35.7500005             1.8605149            64.9415092
          35.8500005             1.8674471            65.0102960
          35.9500005             1.8744241            65.0775799
          36.0500005             1.8814465            65.1433428
          36.1500005             1.8885150            65.2075632
          36.2500005             1.8956304            65.2702143
          36.3500005             1.9027940            65.3312633
          36.4500005             1.9100069            65.3906686
          36.5500005             1.9172708            65.4483798
          36.6500005             1.9245878            65.5043318
          36.7500005             1.9319607            65.5584415
          36.8500005             1.9393930            65.6105972
          36.9500006             1.9468895            65.6606470
          37.0500006             1.9544572            65.7083686
          37.1500006             1.9621075            65.7534086
          37.2500006             1.9698608            65.7951142
          37.3500006             1.9777658            65.8319326
          37.4500006             1.9858200            65.8639704
          37.5500006             1.9936541            65.9031257
          37.6500006             2.0013937            65.9453206
          37.7500006             2.0090680            65.9896018
          37.8500006             2.0166917            66.0354855
          37.9500006             2.0242738            66.0826728
          38.0500006             2.0318206            66.1309570
          38.1500006             2.0393365            66.1801853
          38.2500006             2.0468253            66.2302395
          38.3500006             2.0542896            66.2810243
          38.4500006             2.0617317            66.3324620
          38.5500006             2.0691537            66.3844870
          38.6500006             2.0765570            66.4370432
          38.7500006             2.0839433            66.4900823
          38.8500006             2.0913135            66.5435622
          38.9500006             2.0986689            66.5974453
          39.0500006             2.1060104            66.6516986
          39.1500006             2.1133388            66.7062922
          39.2500006             2.1206549            66.7611994
          39.3500006             2.1279593            66.8163958
          39.4500006             2.1352528            66.8718592
          39.5500006             2.1425358            66.9275693
          39.6500006             2.1498088            66.9835077
          39.7500006             2.1570724            67.0396570
          39.8500006             2.1643270            67.0960015
          39.9500006             2.1715729            67.1525264
          40.0500006             2.1788106            67.2092182
          40.1500006             2.1860403            67.2660640
          40.2500006             2.1932624            67.3230520
          40.3500006             2.2004772            67.3801710
          40.4500006             2.2076849            67.4374108
          40.5500006             2.2148858            67.4947614
          40.6500006             2.2220801            67.5522137
          40.7500006             2.2292680            67.6097591
          40.8500006             2.2364498            67.6673893
          40.9500006             2.2436256            67.7250967
          41.0500006             2.2507956            67.7828740
          41.1500006             2.2579599            67.8407143
          41.2500006             2.2651187            67.8986110
          41.3500006             2.2722722            67.9565580
          41.4500006             2.2794204            68.0145494
          41.5500006             2.2865636            68.0725797
          41.6500006             2.2937017            68.1306434
          41.7500006             2.3008350            68.1887356
          41.8500006             2.3079635            68.2468515
          41.9500006             2.3150873            68.3049864
          42.0500006             2.3222065            68.3631361
          42.1500006             2.3293211            68.4212963
          42.2500006             2.3364314            68.4794631
          42.3500006             2.3435372            68.5376327
          42.4500006             2.3506387            68.5958015
          42.5500006             2.3577359            68.6539660
          42.6500006             2.3648289            68.7121229
          42.7500006             2.3719178            68.7702690
          42.8500006             2.3790025            68.8284013
          42.9500006             2.3860832            68.8865169
          43.0500006             2.3931598            68.9446130
          43.1500006             2.4002323            69.0026871
          43.2500006             2.4073009            69.0607364
          43.3500006             2.4143656            69.1187586
          43.4500006             2.4214263            69.1767514
          43.5500006             2.4284831            69.2347125
          43.6500007             2.4355359            69.2926397
          43.7500007             2.4425849            69.3505310
          43.8500007             2.4496300            69.4083845
          43.9500007             2.4566713            69.4661981
          44.0500007             2.4637087            69.5239702
          44.1500007             2.4707422            69.5816989
          44.2500007             2.4777718            69.6393825
          44.3500007             2.4847976            69.6970195
          44.4500007             2.4918195            69.7546084
          44.5500007             2.4988376            69.8121476
          44.6500007             2.5058517            69.8696356
          44.7500007             2.5128620            69.9270713
          44.8500007             2.5198684            69.9844532
          44.9500007             2.5268709            70.0417800
          45.0500007             2.5338694            70.0990507
          45.1500007             2.5408640            70.1562639
          45.2500007             2.5478547            70.2134187
          45.3500007             2.5548413            70.2705139
          45.4500007             2.5618240            70.3275485
          45.5500007             2.5688026            70.3845216
          45.6500007             2.5757772            70.4414321
          45.7500007             2.5827477            70.4982793
          45.8500007             2.5897142            70.5550622
          45.9500007             2.5966765            70.6117800
          46.0500007             2.6036346            70.6684319
          46.1500007             2.6105886            70.7250171
          46.2500007             2.6175383            70.7815350
          46.3500007             2.6244838            70.8379848
          46.4500007             2.6314250            70.8943659
          46.5500007             2.6383619            70.9506777
          46.6500007             2.6452945            71.0069194
          46.7500007             2.6522227            71.0630906
          46.8500007             2.6591464            71.1191906
          46.9500007             2.6660657            71.1752190
          47.0500007             2.6729805            71.2311753
          47.1500007             2.6798908            71.2870589
          47.2500007             2.6867965            71.3428695
          47.3500007             2.6936975            71.3986065
          47.4500007             2.7005940            71.4542696
          47.5500007             2.7074857            71.5098583
          47.6500007             2.7143726            71.5653723
          47.7500007             2.7212548            71.6208113
          47.8500007             2.7281321            71.6761748
          47.9500007             2.7350046            71.7314627
          48.0500007             2.7418721            71.7866745
          48.1500007             2.7487347            71.8418100
          48.2500007             2.7555922            71.8968689
          48.3500007             2.7624447            71.9518510
          48.4500007             2.7692920            72.0067561
          48.5500007             2.7761342            72.0615839
          48.6500007             2.7829712            72.1163342
          48.7500007             2.7898029            72.1710068
          48.8500007             2.7966293            72.2256016
          48.9500007             2.8034503            72.2801183
          49.0500007             2.8102660            72.3345569
          49.1500007             2.8170761            72.3889172
          49.2500007             2.8238807            72.4431991
          49.3500007             2.8306798            72.4974024
          49.4500007             2.8374732            72.5515271
          49.5500007             2.8442609            72.6055730
          49.6500007             2.8510429            72.6595401
          49.7500007             2.8578191            72.7134283
          49.8500007             2.8645895            72.7672375
          49.9500007             2.8713539            72.8209677
          50.0500007             2.8781124            72.8746189
          50.1500007             2.8848649            72.9281910
          50.2500007             2.8916113            72.9816839
          50.3500008             2.8983516            73.0350978
          50.4500008             2.9050857            73.0884325
          50.5500008             2.9118136            73.1416880
          50.6500008             2.9185351            73.1948645
          50.7500008             2.9252503            73.2479618
          50.8500008             2.9319591            73.3009801
          50.9500008             2.9386614            73.3539193
          51.0500008             2.9453572            73.4067795
          51.1500008             2.9520464            73.4595607
          51.2500008             2.9587289            73.5122630
          51.3500008             2.9654048            73.5648864
          51.4500008             2.9720738            73.6174311
          51.5500008             2.9787361            73.6698970
          51.6500008             2.9853914            73.7222843
          51.7500008             2.9920398            73.7745930
          51.8500008             2.9986811            73.8268232
          51.9500008             3.0053154            73.8789751
          52.0500008             3.0119426            73.9310487
          52.1500008             3.0185626            73.9830440
          52.2500008             3.0251753            74.0349614
          52.3500008             3.0317807            74.0868007
          52.4500008             3.0383787            74.1385622
          52.5500008             3.0449692            74.1902460
          52.6500008             3.0515523            74.2418522
          52.7500008             3.0581278            74.2933809
          52.8500008             3.0646957            74.3448323
          52.9500008             3.0712558            74.3962065
          53.0500008             3.0778082            74.4475037
          53.1500008             3.0843528            74.4987240
          53.2500008             3.0908895            74.5498675
          53.3500008             3.0974183            74.6009344
          53.4500008             3.1039390            74.6519249
          53.5500008             3.1104517            74.7028391
          53.6500008             3.1169563            74.7536772
          53.7500008             3.1234526            74.8044394
          53.8500008             3.1299407            74.8551258
          53.9500008             3.1364204            74.9057365
          54.0500008             3.1428918            74.9562719
          54.1500008             3.1493547            75.0067320
          54.2500008             3.1558091            75.0571170
          54.3500008             3.1622549            75.1074272
          54.4500008             3.1686920            75.1576627
          54.5500008             3.1751204            75.2078236
          54.6500008             3.1815401            75.2579102
          54.7500008             3.1879509            75.3079228
          54.8500008             3.1943528            75.3578613
          54.9500008             3.2007458            75.4077262
          55.0500008             3.2071296            75.4575175
          55.1500008             3.2135044            75.5072356
          55.2500008             3.2198701            75.5568804
          55.3500008             3.2262265            75.6064524
          55.4500008             3.2325736            75.6559517
          55.5500008             3.2389113            75.7053784
          55.6500008             3.2452396            75.7547329
          55.7500008             3.2515584            75.8040153
          55.8500008             3.2578677            75.8532259
          55.9500008             3.2641673            75.9023648
          56.0500008             3.2704573            75.9514323
          56.1500008             3.2767374            76.0004285
          56.2500008             3.2830078            76.0493538
          56.3500008             3.2892683            76.0982083
          56.4500008             3.2955189            76.1469923
          56.5500008             3.3017594            76.1957060
          56.6500008             3.3079898            76.2443495
          56.7500008             3.3142101            76.2929232
          56.8500008             3.3204202            76.3414273
          56.9500008             3.3266201            76.3898620
          57.0500009             3.3328095            76.4382275
          57.1500009             3.3389886            76.4865240
          57.2500009             3.3451572            76.5347518
          57.3500009             3.3513153            76.5829111
          57.4500009             3.3574628            76.6310022
          57.5500009             3.3635996            76.6790253
          57.6500009             3.3697256            76.7269806
          57.7500009             3.3758409            76.7748683
          57.8500009             3.3819453            76.8226888
          57.9500009             3.3880388            76.8704421
          58.0500009             3.3941213            76.9181287
          58.1500009             3.4001927            76.9657486
          58.2500009             3.4062530            77.0133022
          58.3500009             3.4123021            77.0607897
          58.4500009             3.4183400            77.1082113
          58.5500009             3.4243665            77.1555672
          58.6500009             3.4303817            77.2028578
          58.7500009             3.4363854            77.2500833
          58.8500009             3.4423776            77.2972438
          58.9500009             3.4483582            77.3443396
          59.0500009             3.4543272            77.3913711
          59.1500009             3.4602845            77.4383383
          59.2500009             3.4662300            77.4852417
          59.3500009             3.4721637            77.5320813
          59.4500009             3.4780854            77.5788575
          59.5500009             3.4839952            77.6255705
          59.6500009             3.4898930            77.6722206
          59.7500009             3.4957787            77.7188079
          59.8500009             3.5016522            77.7653328
          59.9500009             3.5075135            77.8117955
          60.0500009             3.5133625            77.8581962
          60.1500009             3.5191992            77.9045351
          60.2500009             3.5250235            77.9508126
          60.3500009             3.5308352            77.9970289
          60.4500009             3.5366345            78.0431842
          60.5500009             3.5424211            78.0892787
          60.6500009             3.5481951            78.1353128
          60.7500009             3.5539563            78.1812866
          60.8500009             3.5597047            78.2272004
          60.9500009             3.5654403            78.2730544
          61.0500009             3.5711630            78.3188490
          61.1500009             3.5768726            78.3645843
          61.2500009             3.5825692            78.4102606
          61.3500009             3.5882527            78.4558781
          61.4500009             3.5939231            78.5014371
          61.5500009             3.5995802            78.5469379
          61.6500009             3.6052239            78.5923806
          61.7500009             3.6108544            78.6377655
          61.8500009             3.6164714            78.6830929
          61.9500009             3.6220749            78.7283631
          62.0500009             3.6276648            78.7735762
          62.1500009             3.6332412            78.8187325
          62.2500009             3.6388039            78.8638323
          62.3500009             3.6443528            78.9088758
          62.4500009             3.6498879            78.9538632
          62.5500009             3.6554092            78.9987948
          62.6500009             3.6609166            79.0436709
          62.7500009             3.6664099            79.0884916
          62.8500009             3.6718893            79.1332573
          62.9500009             3.6773545            79.1779682
          63.0500009             3.6828055            79.2226245
          63.1500009             3.6882423            79.2672264
          63.2500009             3.6936649            79.3117743
          63.3500009             3.6990731            79.3562683
          63.4500009             3.7044668            79.4007087
          63.5500009             3.7098461            79.4450958
          63.6500009             3.7152109            79.4894298
          63.7500009             3.7205610            79.5337108
          63.8500010             3.7258966            79.5779393
          63.9500010             3.7312174            79.6221154
          64.0500010             3.7365234            79.6662393
          64.1500010             3.7418146            79.7103114
          64.2500010             3.7470909            79.7543317
          64.3500010             3.7523522            79.7983007
          64.4500010             3.7575986            79.8422185
          64.5500010             3.7628298            79.8860854
          64.6500010             3.7680460            79.9299015
          64.7500010             3.7732469            79.9736672
          64.8500010             3.7784326            80.0173827
          64.9500010             3.7836030            80.0610483
          65.0500010             3.7887580            80.1046641
          65.1500010             3.7938976            80.1482304
          65.2500010             3.7990217            80.1917475
          65.3500010             3.8041303            80.2352155
          65.4500010             3.8092233            80.2786348
          65.5500010             3.8143006            80.3220055
          65.6500010             3.8193622            80.3653280
          65.7500010             3.8244080            80.4086023
          65.8500010             3.8294380            80.4518289
          65.9500010             3.8344522            80.4950078
          66.0500010             3.8394503            80.5381394
          66.1500010             3.8444325            80.5812239
          66.2500010             3.8493986            80.6242615
          66.3500010             3.8543486            80.6672524
          66.4500010             3.8592825            80.7101970
          66.5500010             3.8642001            80.7530953
          66.6500010             3.8691014            80.7959478
          66.7500010             3.8739864            80.8387545
          66.8500010             3.8788550            80.8815157
          66.9500010             3.8837071            80.9242317
          67.0500010             3.8885427            80.9669026
          67.1500010             3.8933618            81.0095288
          67.2500010             3.8981643            81.0521105
          67.3500010             3.9029500            81.0946478
          67.4500010             3.9077191            81.1371410
          67.5500010             3.9124714            81.1795904
          67.6500010             3.9172068            81.2219962
          67.7500010             3.9219254            81.2643585
          67.8500010             3.9266270            81.3066777
          67.9500010             3.9313116            81.3489540
          68.0500010             3.9359792            81.3911875
          68.1500010             3.9406296            81.4333786
          68.2500010             3.9452629            81.4755274
          68.3500010             3.9498790            81.5176342
          68.4500010             3.9544778            81.5596992
          68.5500010             3.9590593            81.6017226
          68.6500010             3.9636235            81.6437046
          68.7500010             3.9681702            81.6856456
          68.8500010             3.9726994            81.7275456
          68.9500010             3.9772111            81.7694050
          69.0500010             3.9817052            81.8112240
          69.1500010             3.9861817            81.8530027
          69.2500010             3.9906406            81.8947414
          69.3500010             3.9950816            81.9364403
          69.4500010             3.9995049            81.9780997
          69.5500010             4.0039104            82.0197198
          69.6500010             4.0082980            82.0613007
          69.7500010             4.0126676            82.1028428
          69.8500010             4.0170193            82.1443462
          69.9500010             4.0213529            82.1858112
          70.0500010             4.0256684            82.2272379
          70.1500010             4.0299658            82.2686267
          70.2500010             4.0342450            82.3099776
          70.3500010             4.0385060            82.3512910
          70.4500010             4.0427486            82.3925671
          70.5500011             4.0469730            82.4338060
          70.6500011             4.0511789            82.4750080
          70.7500011             4.0553665            82.5161734
          70.8500011             4.0595355            82.5573022
          70.9500011             4.0636860            82.5983948
          71.0500011             4.0678180            82.6394514
          71.1500011             4.0719313            82.6804722
          71.2500011             4.0760259            82.7214573
          71.3500011             4.0801018            82.7624070
          71.4500011             4.0841590            82.8033216
          71.5500011             4.0881973            82.8442012
          71.6500011             4.0922168            82.8850461
          71.7500011             4.0962174            82.9258564
          71.8500011             4.1001990            82.9666324
          71.9500011             4.1041616            83.0073743
          72.0500011             4.1081051            83.0480823
          72.1500011             4.1120296            83.0887567
          72.2500011             4.1159349            83.1293975
          72.3500011             4.1198211            83.1700051
          72.4500011             4.1236880            83.2105797
          72.5500011             4.1275357            83.2511214
          72.6500011             4.1313640            83.2916305
          72.7500011             4.1351729            83.3321072
          72.8500011             4.1389625            83.3725516
          72.9500011             4.1427326            83.4129641
          73.0500011             4.1464832            83.4533448
          73.1500011             4.1502143            83.4936939
          73.2500011             4.1539258            83.5340116
          73.3500011             4.1576176            83.5742982
          73.4500011             4.1612898            83.6145538
          73.5500011             4.1649423            83.6547786
          73.6500011             4.1685751            83.6949730
          73.7500011             4.1721880            83.7351369
          73.8500011             4.1757811            83.7752708
          73.9500011             4.1793543            83.8153747
          74.0500011             4.1829076            83.8554489
          74.1500011             4.1864409            83.8954936
          74.2500011             4.1899543            83.9355090
          74.3500011             4.1934475            83.9754952
          74.4500011             4.1969207            84.0154526
          74.5500011             4.2003738            84.0553813
          74.6500011             4.2038067            84.0952814
          74.7500011             4.2072194            84.1351533
          74.8500011             4.2106119            84.1749971
          74.9500011             4.2139840            84.2148130
          75.0500011             4.2173359            84.2546012
          75.1500011             4.2206674            84.2943619
          75.2500011             4.2239784            84.3340953
          75.3500011             4.2272691            84.3738017
          75.4500011             4.2305392            84.4134812
          75.5500011             4.2337888            84.4531339
          75.6500011             4.2370179            84.4927602
          75.7500011             4.2402264            84.5323603
          75.8500011             4.2434142            84.5719342
          75.9500011             4.2465814            84.6114822
          76.0500011             4.2497279            84.6510046
          76.1500011             4.2528536            84.6905014
          76.2500011             4.2559586            84.7299730
          76.3500011             4.2590427            84.7694195
          76.4500011             4.2621060            84.8088410
          76.5500011             4.2651484            84.8482379
          76.6500011             4.2681699            84.8876103
          76.7500011             4.2711704            84.9269583
          76.8500011             4.2741499            84.9662822
          76.9500011             4.2771084            85.0055823
          77.0500011             4.2800458            85.0448586
          77.1500011             4.2829622            85.0841113
          77.2500012             4.2858573            85.1233408
          77.3500012             4.2887314            85.1625471
          77.4500012             4.2915842            85.2017304
          77.5500012             4.2944158            85.2408910
          77.6500012             4.2972261            85.2800291
          77.7500012             4.3000152            85.3191448
          77.8500012             4.3027829            85.3582383
          77.9500012             4.3055292            85.3973098
          78.0500012             4.3082542            85.4363595
          78.1500012             4.3109577            85.4753877
          78.2500012             4.3136397            85.5143944
          78.3500012             4.3163003            85.5533800
          78.4500012             4.3189393            85.5923445
          78.5500012             4.3215568            85.6312882
          78.6500012             4.3241527            85.6702112
          78.7500012             4.3267270            85.7091138
          78.8500012             4.3292797            85.7479962
          78.9500012             4.3318106            85.7868585
          79.0500012             4.3343199            85.8257009
          79.1500012             4.3368074            85.8645236
          79.2500012             4.3392732            85.9033268
          79.3500012             4.3417172            85.9421107
          79.4500012             4.3441393            85.9808754
          79.5500012             4.3465396            86.0196213
          79.6500012             4.3489181            86.0583484
          79.7500012             4.3512746            86.0970569
          79.8500012             4.3536092            86.1357471
          79.9500012             4.3559218            86.1744191
          80.0500012             4.3582124            86.2130731
          80.1500012             4.3604811            86.2517093
          80.2500012             4.3627277            86.2903278
          80.3500012             4.3649522            86.3289289
          80.4500012             4.3671546            86.3675128
          80.5500012             4.3693349            86.4060796
          80.6500012             4.3714931            86.4446295
          80.7500012             4.3736291            86.4831628
          80.8500012             4.3757429            86.5216795
          80.9500012             4.3778344            86.5601799
          81.0500012             4.3799038            86.5986642
          81.1500012             4.3819508            86.6371325
          81.2500012             4.3839756            86.6755851
          81.3500012             4.3859780            86.7140221
          81.4500012             4.3879582            86.7524436
          81.5500012             4.3899159            86.7908500
          81.6500012             4.3918513            86.8292413
          81.7500012             4.3937642            86.8676178
          81.8500012             4.3956547            86.9059796
          81.9500012             4.3975228            86.9443269
          82.0500012             4.3993684            86.9826599
          82.1500012             4.4011915            87.0209789
          82.2500012             4.4029920            87.0592838
          82.3500012             4.4047701            87.0975751
          82.4500012             4.4065255            87.1358527
          82.5500012             4.4082584            87.1741170
          82.6500012             4.4099687            87.2123680
          82.7500012             4.4116563            87.2506061
          82.8500012             4.4133214            87.2888313
          82.9500012             4.4149637            87.3270438
          83.0500012             4.4165834            87.3652438
          83.1500012             4.4181804            87.4034316
          83.2500012             4.4197546            87.4416072
          83.3500012             4.4213061            87.4797709
          83.4500012             4.4228349            87.5179228
          83.5500012             4.4243409            87.5560632
          83.6500012             4.4258240            87.5941921
          83.7500012             4.4272844            87.6323099
          83.8500012             4.4287220            87.6704166
          83.9500013             4.4301367            87.7085124
          84.0500013             4.4315285            87.7465976
          84.1500013             4.4328975            87.7846722
          84.2500013             4.4342436            87.8227366
          84.3500013             4.4355668            87.8607908
          84.4500013             4.4368670            87.8988350
          84.5500013             4.4381443            87.9368695
          84.6500013             4.4393987            87.9748943
          84.7500013             4.4406300            88.0129097
          84.8500013             4.4418384            88.0509159
          84.9500013             4.4430238            88.0889130
          85.0500013             4.4441862            88.1269012
          85.1500013             4.4453256            88.1648807
          85.2500013             4.4464419            88.2028516
          85.3500013             4.4475352            88.2408142
          85.4500013             4.4486054            88.2787687
          85.5500013             4.4496525            88.3167151
          85.6500013             4.4506766            88.3546537
          85.7500013             4.4516775            88.3925846
          85.8500013             4.4526553            88.4305081
          85.9500013             4.4536100            88.4684243
          86.0500013             4.4545416            88.5063333
          86.1500013             4.4554500            88.5442355
          86.2500013             4.4563352            88.5821308
          86.3500013             4.4571973            88.6200196
          86.4500013             4.4580362            88.6579019
          86.5500013             4.4588520            88.6957781
          86.6500013             4.4596445            88.7336482
          86.7500013             4.4604138            88.7715123
          86.8500013             4.4611599            88.8093708
          86.9500013             4.4618827            88.8472238
          87.0500013             4.4625824            88.8850714
          87.1500013             4.4632588            88.9229139
          87.2500013             4.4639119            88.9607513
          87.3500013             4.4645418            88.9985839
          87.4500013             4.4651484            89.0364119
          87.5500013             4.4657317            89.0742354
          87.6500013             4.4662918            89.1120546
          87.7500013             4.4668286            89.1498697
          87.8500013             4.4673421            89.1876808
          87.9500013             4.4678322            89.2254882
          88.0500013             4.4682991            89.2632920
          88.1500013             4.4687427            89.3010924
          88.2500013             4.4691629            89.3388895
          88.3500013             4.4695599            89.3766835
          88.4500013             4.4699335            89.4144747
          88.5500013             4.4702838            89.4522632
          88.6500013             4.4706107            89.4900657
          88.7500013             4.4709121            89.5295353
          88.8500013             4.4711874            89.5717052
          88.9500013             4.4714377            89.6163772
          89.0500013             4.4716642            89.6631776
          89.1500013             4.4718683            89.7115121
          89.2500013             4.4720510            89.7605231
          89.3500013             4.4722133            89.8090608
          89.4500013             4.4723555            89.8556822
          89.5500013             4.4724773            89.8986909
          89.6500013             4.4725779            89.9362323
          89.7500013             4.4726556            89.9664457
          89.8500013             4.4727088            89.9876615
          89.9500013             4.4727358            89.9986122


==> anc/Guidoni_etal_Suppl_Math_Notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     91930,       2133]
NotebookOptionsPosition[     89848,       2093]
NotebookOutlinePosition[     90248,       2109]
CellTagsIndexPosition[     90205,       2106]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Supplemental", " ", "Wolfram", " ", "Mathematica", " ", "Notebook"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Author", ":", " ", 
    RowBox[{"Silvina", " ", "Guidoni"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Note", ":", " ", 
     RowBox[{
     "The", " ", "first", " ", "cell", " ", "may", " ", "take", " ", "a", " ",
       "couple", " ", "of", " ", "minutes", " ", "to", " ", "run"}]}], ",", 
    " ", 
    RowBox[{
    "but", " ", "the", " ", "rest", " ", "of", " ", "the", " ", "cells", " ", 
     "run", " ", "much", " ", "faster"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.833808076364057*^9, 3.833808154603538*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"87adc9a2-752f-424c-a1f4-4f8b7838f866"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Function", " ", "definitions", " ", "for", " ", "the", " ", "Analytical", 
    " ", "Model"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "General", " ", "form", " ", "of", " ", "individual", " ", "cycled", " ", 
    "distributions", " ", "with", " ", "energy", " ", "en", " ", "in", " ", 
    "units", " ", "of", " ", "KT"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Maxwellian", "  ", 
    RowBox[{"(", 
     RowBox[{"a", " ", "=", " ", 
      RowBox[{"1", "/", "2"}]}], ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Exponential", " ", 
    RowBox[{"(", 
     RowBox[{"a", " ", "=", " ", "0"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"generalform", "[", 
      RowBox[{"r_", ",", "j_", ",", "a_", ",", "en_"}], "]"}], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{" ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "a"}], "]"}]}]], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["en", 
         SuperscriptBox["r", "j"]], ")"}], "a"], 
      FractionBox[
       RowBox[{"Exp", "[", 
        FractionBox[
         RowBox[{"-", "en"}], 
         SuperscriptBox["r", "j"]], "]"}], 
       SuperscriptBox["r", "j"]]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Full", " ", "distribution"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ffn", "[", 
      RowBox[{"r_", ",", "t_", ",", "n_", ",", "a_", ",", "en_"}], "]"}], " ",
      "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "t"}], ")"}], "t"], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["t", "j"], 
          RowBox[{"generalform", "[", 
           RowBox[{"r", ",", "j", ",", "a", ",", "en"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["t", "n"], 
       RowBox[{"generalform", "[", 
        RowBox[{"r", ",", "n", ",", "a", ",", "en"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Spectral", " ", "index"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"deltaspec", "[", 
      RowBox[{"t_", ",", "r_"}], "]"}], " ", "=", 
     RowBox[{"1", "-", " ", 
      FractionBox[
       RowBox[{"Log10", "[", "t", "]"}], 
       RowBox[{"Log10", "[", "r", "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"**", "**"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"**", "**"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"**", "**"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"g", " ", "function"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gfunct", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_", ",", "x_"}], "]"}], " ", "=", "  ", 
     
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"-", 
        SuperscriptBox["10", "x"]}], "]"}], 
      SuperscriptBox["10", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"deltaspec", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}], ")"}], "x"}]]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Extrema", " ", "location", " ", "of", " ", "g", " ", "function"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gfunct", "[", 
          RowBox[{"t", ",", "r", ",", "a", ",", "x"}], "]"}], ",", "x"}], 
        "]"}], "\[Equal]", "0"}], ",", "x"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"gfunct", "[", 
       RowBox[{"t", ",", "r", ",", "a", ",", "x"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1"}], "}"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
    "Maxima", " ", "location", " ", "of", " ", "gj", " ", "function", " ", 
     SubscriptBox["x", "m"]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"maxxk", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_"}], "]"}], "=", " ", 
     RowBox[{"Log10", "[", 
      RowBox[{"a", " ", "+", " ", 
       RowBox[{"deltaspec", "[", 
        RowBox[{"t", ",", "r"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Maxima", " ", "of", " ", "gj", " ", "function"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"maxxg", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_"}], "]"}], "=", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"a", " ", "+", " ", 
         RowBox[{"deltaspec", "[", 
          RowBox[{"t", ",", "r"}], "]"}]}], "\[ExponentialE]"], ")"}], 
      RowBox[{"a", " ", "+", " ", 
       RowBox[{"deltaspec", "[", 
        RowBox[{"t", ",", "r"}], "]"}], " "}]]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "First", " ", "derivative", " ", "of", " ", "gj", " ", "function"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dgdx", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_", ",", "x_"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"gfunct", "[", 
       RowBox[{"t", ",", "r", ",", "a", ",", "x"}], "]"}], 
      RowBox[{"Log", "[", "10", "]"}], 
      RowBox[{"(", 
       RowBox[{"a", " ", "+", " ", 
        RowBox[{"deltaspec", "[", 
         RowBox[{"t", ",", "r"}], "]"}], " ", "-", 
        SuperscriptBox["10", "x"]}], " ", ")"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Second", " ", "derivative", " ", "of", " ", "gj", " ", "function"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d2gdx2", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_", ",", "x_"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"gfunct", "[", 
       RowBox[{"t", ",", "r", ",", "a", ",", "x"}], "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"Log", "[", "10", "]"}], ")"}], "2"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", " ", "+", " ", 
            RowBox[{"deltaspec", "[", 
             RowBox[{"t", ",", "r"}], "]"}], " ", "-", 
            SuperscriptBox["10", "x"]}], " ", ")"}], " "}], "2"], "-", 
        SuperscriptBox["10", "x"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Pulse", " ", "g", " ", "full", " ", "width"}], " ", "=", "  ", 
     RowBox[{"2", " ", 
      SqrtBox[
       FractionBox[
        RowBox[{
         RowBox[{"-", " ", "g"}], 
         RowBox[{"(", 
          SubscriptBox["x", "m"], ")"}]}], 
        RowBox[{
         RowBox[{"g", "''"}], 
         RowBox[{"(", 
          SubscriptBox["x", "m"], ")"}]}]]]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"gwidth", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_"}], "]"}], "=", 
     RowBox[{"2.0", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"deltaspec", "[", 
           RowBox[{"t", ",", "r"}], "]"}], " ", "+", " ", "a"}], "]"}], 
        RowBox[{"Log", "[", "10", "]"}]}], " ", ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"**", "**"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"**", "**"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"**", "**"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Pulse", " ", "width"}], "-", 
     RowBox[{"separation", " ", "ratio"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"overlap", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"gwidth", "[", 
       RowBox[{"t", ",", "r", ",", "a"}], "]"}], "/", 
      RowBox[{"Log10", "[", "r", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     SubsuperscriptBox["g", "f", 
      RowBox[{"(", "n", ")"}]], " ", "function"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"finitegfunction", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_", ",", "x_", ",", "n_"}], "]"}], " ", 
     "=", " ", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"gfunct", "[", 
         RowBox[{"t", ",", "r", ",", "a", ",", 
          RowBox[{"x", "-", 
           RowBox[{"j", " ", 
            RowBox[{"Log10", "[", "r", "]"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], " ", "+", " ", 
      RowBox[{
       FractionBox["t", 
        RowBox[{"1", "-", "t"}]], 
       RowBox[{"gfunct", "[", 
        RowBox[{"t", ",", "r", ",", "a", ",", 
         RowBox[{"x", "-", 
          RowBox[{"n", " ", 
           RowBox[{"Log10", "[", "r", "]"}]}]}]}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Periodic", " ", "function"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fullgfunction", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_", ",", "x_"}], "]"}], " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"gfunct", "[", 
        RowBox[{"t", ",", "r", ",", "a", ",", 
         RowBox[{"x", "-", 
          RowBox[{"j", " ", 
           RowBox[{"Log10", "[", "r", "]"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Approximation", " ", "of", " ", "periodic", " ", "function", " ", 
      "with", " ", "finite", " ", "sum"}], ",", " ", 
     RowBox[{"for", " ", "plotting", " ", "purposes"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"approxfullgfunction", "[", 
      RowBox[{
      "t_", ",", "r_", ",", "a_", ",", "x_", ",", "nmin_", ",", "nmax_"}], 
      "]"}], " ", "=", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"gfunct", "[", 
        RowBox[{"t", ",", "r", ",", "a", ",", 
         RowBox[{"x", "-", 
          RowBox[{"j", " ", 
           RowBox[{"Log10", "[", "r", "]"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"-", "nmin"}], ",", "nmax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Approximation", " ", "of", " ", "full", " ", "distribution", " ", "in", 
     " ", "power", " ", "range"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ffnapproximation", "[", 
      RowBox[{
      "r_", ",", "t_", ",", "nmin_", ",", "nmax_", ",", "a_", ",", "en_"}], 
      "]"}], " ", "=", 
     RowBox[{
      RowBox[{"approxfullgfunction", "[", 
       RowBox[{"t", ",", "r", ",", "a", ",", 
        RowBox[{"Log10", "[", "en", "]"}], ",", "nmin", ",", "nmax"}], "]"}], 
      " ", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "t"}], ")"}], 
        SuperscriptBox["en", 
         RowBox[{"-", 
          RowBox[{"deltaspec", "[", 
           RowBox[{"t", ",", "r"}], "]"}]}]]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "a"}], "]"}], "t"}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Define", " ", "Fourier", " ", "Series"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Needs", "[", "\"\<FourierSeries`\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Function", " ", "to", " ", "calculate", " ", "Fouririer", " ", "series", 
     " ", "for"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"foutrfunct", "[", 
      RowBox[{"t_", ",", "r_", ",", "y_", ",", "a_"}], "]"}], "=", 
     RowBox[{"gfunct", "[", 
      RowBox[{"t", ",", "r", ",", "a", ",", 
       RowBox[{"y", " ", 
        RowBox[{"Log10", "[", "r", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Average", " ", "of", " ", "g", " ", "is", " ", "fourier", " ", 
       "transform", " ", "at", " ", "v"}], "=", "0"}], ",", "  ", 
     SubscriptBox["\[ScriptCapitalF]", "0"]}], " ", " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Analytical", " ", 
     SubscriptBox["\[ScriptCapitalF]", "0"]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"averg", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_"}], "]"}], " ", "=", " ", 
     RowBox[{"FourierTransform", "[", 
      RowBox[{
       RowBox[{"foutrfunct", "[", 
        RowBox[{"t", ",", "r", ",", "y", ",", " ", "a"}], "]"}], ",", "y", 
       ",", "0", ",", 
       RowBox[{"FourierParameters", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Pi]"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Numerical", " ", 
     SubscriptBox["\[ScriptCapitalF]", "0"]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"avergN", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_"}], "]"}], " ", ":=", " ", 
     RowBox[{"NFourierTransform", "[", 
      RowBox[{
       RowBox[{"foutrfunct", "[", 
        RowBox[{"t", ",", "r", ",", "y", ",", " ", "a"}], "]"}], ",", "y", 
       ",", "0", ",", 
       RowBox[{"FourierParameters", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Pi]"}]}], "}"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Power", " ", "law", " ", "normalization", " ", "constant", " ", "C"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Analytical", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cnorm", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_"}], "]"}], " ", "=", " ", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "a"}], "]"}], "t"}]], 
      RowBox[{"averg", "[", 
       RowBox[{"t", ",", "r", ",", "a"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Numerical", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cnormN", "[", 
      RowBox[{"t_", ",", "r_", ",", "a_"}], "]"}], " ", ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"1", "+", "a"}], "]"}], "t"}]], 
      RowBox[{"avergN", "[", 
       RowBox[{"t", ",", "r", ",", "a"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8335291339447947`*^9, 3.8335291608602*^9}, {
   3.833529211003934*^9, 3.833529336582354*^9}, {3.833529412913953*^9, 
   3.8335294190672493`*^9}, {3.8335294896282387`*^9, 3.833529512623991*^9}, {
   3.833529562892837*^9, 3.833529604549005*^9}, {3.833529635950119*^9, 
   3.833529663394554*^9}, {3.833533830056366*^9, 3.833533912268354*^9}, {
   3.83353539780044*^9, 3.833535404443997*^9}, {3.833535838707796*^9, 
   3.833535904031371*^9}, {3.8335368300119123`*^9, 3.8335368706751833`*^9}, {
   3.833549892783901*^9, 3.833549948940833*^9}, {3.833549994497528*^9, 
   3.833550026115543*^9}, 3.8335505614158087`*^9, 3.8335535645336847`*^9, {
   3.833727954699226*^9, 3.833728029950079*^9}, {3.833728083735914*^9, 
   3.833728121020947*^9}, {3.833808071310852*^9, 3.833808071535336*^9}, {
   3.8338081593982677`*^9, 3.833808182909205*^9}, {3.833808224097638*^9, 
   3.8338082989191303`*^9}, {3.833808348108733*^9, 3.83380835244221*^9}, {
   3.833811681089357*^9, 3.833811728213582*^9}, 3.833812175649042*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"085ed2bf-8d21-4a57-af25-eab661032415"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 6, 1, 17137051839317744324, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.8338083762320232`*^9, 3.833811771468895*^9, 
  3.8349132238049927`*^9, 3.834999181351166*^9, 3.83501335547116*^9, 
  3.835790467329213*^9, 3.8388938021319723`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"069328ee-cd71-4b70-857c-e7fb1077a8ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x", "\[Rule]", 
    FractionBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "a", "-", 
       FractionBox[
        RowBox[{"Log", "[", "t", "]"}], 
        RowBox[{"Log", "[", "r", "]"}]]}], "]"}], 
     RowBox[{"Log", "[", "10", "]"}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.83380837634818*^9, 3.833811771484127*^9, 
  3.834913223895103*^9, 3.834999181360087*^9, 3.835013355501151*^9, 
  3.835790467447282*^9, 3.838893802230962*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"0e9e8468-cf6d-40cb-8d49-2b88492f165a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["10", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "a", "-", 
        FractionBox[
         RowBox[{"Log", "[", "t", "]"}], 
         RowBox[{"Log", "[", "r", "]"}]]}], ")"}]}]], " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["10", "x"]}]], " ", 
    RowBox[{"Log", "[", "10", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["10", "x"], "-", "a"}], ")"}], " ", 
       RowBox[{"Log", "[", "r", "]"}]}], "+", 
      RowBox[{"Log", "[", "t", "]"}]}], ")"}]}], 
   RowBox[{"Log", "[", "r", "]"}]]}]], "Output",
 CellChangeTimes->{3.83380837634818*^9, 3.833811771484127*^9, 
  3.834913223895103*^9, 3.834999181360087*^9, 3.835013355501151*^9, 
  3.835790467447282*^9, 3.838893802232676*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"c969b786-a5a9-432f-bafc-94b7761dc386"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Convert", " ", 
    SubscriptBox["k", "B"], "T", " ", "to", " ", "keV"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"boltzmanncosnt", " ", "=", " ", 
     RowBox[{"1.380649", " ", 
      SuperscriptBox["10.0", 
       RowBox[{"-", "23"}]]}]}], " ", ";"}], " ", 
   RowBox[{"(*", " ", 
    RowBox[{"Joule", "/", "Kelvin"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eleccharge", " ", "=", " ", 
     RowBox[{"1.6021766210", " ", 
      SuperscriptBox["10.0", 
       RowBox[{"-", "19"}]]}]}], " ", ";"}], 
   RowBox[{"(*", " ", "Coulombs", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Imput", " ", "temperature", " ", "in", " ", "MK"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"kTMKtokeV", "[", "TMK_", "]"}], " ", "=", " ", 
     RowBox[{"TMK", " ", "boltzmanncosnt", " ", 
      RowBox[{
       SuperscriptBox["10.0", "3"], "/", "eleccharge"}]}]}], " ", ";"}], "  ", 
   RowBox[{"(*", " ", "keV", " ", "*)"}], "\n", 
   RowBox[{"kTMKtokeV", "[", "2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8337281170544853`*^9, 3.833728148107415*^9}, {
   3.83372824384524*^9, 3.8337282594154587`*^9}, {3.833728422834405*^9, 
   3.8337284237320538`*^9}, {3.833728517297576*^9, 3.8337285855390167`*^9}, {
   3.833728770184806*^9, 3.8337290470681753`*^9}, 3.833729086332032*^9, {
   3.8337291752573423`*^9, 3.833729225164956*^9}, {3.833729462114106*^9, 
   3.833729491350894*^9}, 3.83379717505337*^9, 3.833799356750422*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"f28ad668-bbf9-4f04-88f6-b6d92ef075eb"],

Cell[BoxData["0.17234666664131784`"], "Output",
 CellChangeTimes->{3.833808467724852*^9, 3.834913500878511*^9, 
  3.8350008273224792`*^9, 3.835014184770965*^9, 3.835790577384342*^9, 
  3.83889877383764*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"9600e691-9fa1-4043-ab79-12c1dd9c65f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Figure", " ", "colors"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Redfig", " ", "=", " ", 
    RowBox[{"RGBColor", "[", 
     RowBox[{
      FractionBox["204", "255"], ",", 
      FractionBox["51", "255"], ",", 
      FractionBox["17", "255"]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Bluefig", " ", "=", 
    RowBox[{"RGBColor", "[", 
     RowBox[{
      FractionBox["0", "255"], ",", 
      FractionBox["119", "255"], ",", 
      FractionBox["187", "255"]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Greenfig", " ", "=", 
    RowBox[{"RGBColor", "[", 
     RowBox[{
      FractionBox["0", "255"], ",", 
      FractionBox["153", "255"], ",", 
      FractionBox["136", "255"]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"colorfig", " ", "=", " ", "Bluefig", " ", 
    RowBox[{"(*", " ", 
     RowBox[{"Color", " ", "of", " ", "figure"}], " ", "*)"}]}]}]}]], "Input",\

 CellChangeTimes->{{3.833533663602727*^9, 3.833533669856803*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"2f320dd0-a979-4eca-99c5-589afe72049a"],

Cell[BoxData[
 InterpretationBox[
  ButtonBox[
   TooltipBox[
    GraphicsBox[{
      {GrayLevel[0], RectangleBox[{0, 0}]}, 
      {GrayLevel[0], RectangleBox[{1, -1}]}, 
      {RGBColor[
        Rational[4, 5], 
        Rational[1, 5], 
        Rational[1, 15]], RectangleBox[{0, -1}, {2, 1}]}},
     AspectRatio->1,
     DefaultBaseStyle->"ColorSwatchGraphics",
     Frame->True,
     FrameStyle->RGBColor[
      0.5333333333333333, 0.13333333333333333`, 0.044444444444444446`],
     FrameTicks->None,
     ImageSize->
      Dynamic[{Automatic, 
        1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
         Magnification])}],
     PlotRangePadding->None],
    StyleBox[
     RowBox[{"RGBColor", "[", 
       RowBox[{
         FractionBox["4", "5"], ",", 
         FractionBox["1", "5"], ",", 
         FractionBox["1", "15"]}], "]"}], NumberMarks -> False]],
   Appearance->None,
   BaseStyle->{},
   BaselinePosition->Baseline,
   ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
     If[
      Not[
       AbsoluteCurrentValue["Deployed"]], 
      SelectionMove[Typeset`box$, All, Expression]; 
      FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
      FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[
         Rational[4, 5], 
         Rational[1, 5], 
         Rational[1, 15]]; FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
      MathLink`CallFrontEnd[
        FrontEnd`AttachCell[Typeset`box$, 
         FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
         Left, Top}, 
         "ClosingActions" -> {
          "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
   DefaultBaseStyle->{},
   Evaluator->Automatic,
   Method->"Preemptive"],
  RGBColor[
   Rational[4, 5], 
   Rational[1, 5], 
   Rational[1, 15]],
  Editable->False,
  Selectable->False]], "Output",
 CellChangeTimes->{3.833808467765358*^9, 3.834913505432817*^9, 
  3.835000832261787*^9, 3.835014186302822*^9, 3.8357905801954613`*^9, 
  3.8388987762194023`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"80279d08-344e-4e99-b751-92b086a2bd14"],

Cell[BoxData[
 InterpretationBox[
  ButtonBox[
   TooltipBox[
    GraphicsBox[{
      {GrayLevel[0], RectangleBox[{0, 0}]}, 
      {GrayLevel[0], RectangleBox[{1, -1}]}, 
      {RGBColor[0, 
        Rational[7, 15], 
        Rational[11, 15]], RectangleBox[{0, -1}, {2, 1}]}},
     AspectRatio->1,
     DefaultBaseStyle->"ColorSwatchGraphics",
     Frame->True,
     FrameStyle->RGBColor[0., 0.3111111111111111, 0.4888888888888889],
     FrameTicks->None,
     ImageSize->
      Dynamic[{Automatic, 
        1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
         Magnification])}],
     PlotRangePadding->None],
    StyleBox[
     RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", 
         FractionBox["7", "15"], ",", 
         FractionBox["11", "15"]}], "]"}], NumberMarks -> False]],
   Appearance->None,
   BaseStyle->{},
   BaselinePosition->Baseline,
   ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
     If[
      Not[
       AbsoluteCurrentValue["Deployed"]], 
      SelectionMove[Typeset`box$, All, Expression]; 
      FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
      FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0, 
         Rational[7, 15], 
         Rational[11, 15]]; 
      FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
      MathLink`CallFrontEnd[
        FrontEnd`AttachCell[Typeset`box$, 
         FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
         Left, Top}, 
         "ClosingActions" -> {
          "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
   DefaultBaseStyle->{},
   Evaluator->Automatic,
   Method->"Preemptive"],
  RGBColor[0, 
   Rational[7, 15], 
   Rational[11, 15]],
  Editable->False,
  Selectable->False]], "Output",
 CellChangeTimes->{3.833808467765358*^9, 3.834913505432817*^9, 
  3.835000832261787*^9, 3.835014186302822*^9, 3.8357905801954613`*^9, 
  3.838898776221603*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"9603f3f8-11bc-4936-9108-fe2ff126d87c"],

Cell[BoxData[
 InterpretationBox[
  ButtonBox[
   TooltipBox[
    GraphicsBox[{
      {GrayLevel[0], RectangleBox[{0, 0}]}, 
      {GrayLevel[0], RectangleBox[{1, -1}]}, 
      {RGBColor[0, 
        Rational[3, 5], 
        Rational[8, 15]], RectangleBox[{0, -1}, {2, 1}]}},
     AspectRatio->1,
     DefaultBaseStyle->"ColorSwatchGraphics",
     Frame->True,
     FrameStyle->RGBColor[0., 0.4, 0.35555555555555557`],
     FrameTicks->None,
     ImageSize->
      Dynamic[{Automatic, 
        1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
         Magnification])}],
     PlotRangePadding->None],
    StyleBox[
     RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", 
         FractionBox["3", "5"], ",", 
         FractionBox["8", "15"]}], "]"}], NumberMarks -> False]],
   Appearance->None,
   BaseStyle->{},
   BaselinePosition->Baseline,
   ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
     If[
      Not[
       AbsoluteCurrentValue["Deployed"]], 
      SelectionMove[Typeset`box$, All, Expression]; 
      FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
      FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0, 
         Rational[3, 5], 
         Rational[8, 15]]; FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
      MathLink`CallFrontEnd[
        FrontEnd`AttachCell[Typeset`box$, 
         FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
         Left, Top}, 
         "ClosingActions" -> {
          "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
   DefaultBaseStyle->{},
   Evaluator->Automatic,
   Method->"Preemptive"],
  RGBColor[0, 
   Rational[3, 5], 
   Rational[8, 15]],
  Editable->False,
  Selectable->False]], "Output",
 CellChangeTimes->{3.833808467765358*^9, 3.834913505432817*^9, 
  3.835000832261787*^9, 3.835014186302822*^9, 3.8357905801954613`*^9, 
  3.8388987762233686`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"250fe65d-2d39-4b48-83ed-716367b2863d"],

Cell[BoxData[
 InterpretationBox[
  ButtonBox[
   TooltipBox[
    GraphicsBox[{
      {GrayLevel[0], RectangleBox[{0, 0}]}, 
      {GrayLevel[0], RectangleBox[{1, -1}]}, 
      {RGBColor[0, 
        Rational[7, 15], 
        Rational[11, 15]], RectangleBox[{0, -1}, {2, 1}]}},
     AspectRatio->1,
     DefaultBaseStyle->"ColorSwatchGraphics",
     Frame->True,
     FrameStyle->RGBColor[0., 0.3111111111111111, 0.4888888888888889],
     FrameTicks->None,
     ImageSize->
      Dynamic[{Automatic, 
        1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
         Magnification])}],
     PlotRangePadding->None],
    StyleBox[
     RowBox[{"RGBColor", "[", 
       RowBox[{"0", ",", 
         FractionBox["7", "15"], ",", 
         FractionBox["11", "15"]}], "]"}], NumberMarks -> False]],
   Appearance->None,
   BaseStyle->{},
   BaselinePosition->Baseline,
   ButtonFunction:>With[{Typeset`box$ = EvaluationBox[]}, 
     If[
      Not[
       AbsoluteCurrentValue["Deployed"]], 
      SelectionMove[Typeset`box$, All, Expression]; 
      FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
      FrontEnd`Private`$ColorSelectorInitialColor = RGBColor[0, 
         Rational[7, 15], 
         Rational[11, 15]]; 
      FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
      MathLink`CallFrontEnd[
        FrontEnd`AttachCell[Typeset`box$, 
         FrontEndResource["RGBColorValueSelector"], {0, {Left, Bottom}}, {
         Left, Top}, 
         "ClosingActions" -> {
          "SelectionDeparture", "ParentChanged", "EvaluatorQuit"}]]]],
   DefaultBaseStyle->{},
   Evaluator->Automatic,
   Method->"Preemptive"],
  RGBColor[0, 
   Rational[7, 15], 
   Rational[11, 15]],
  Editable->False,
  Selectable->False]], "Output",
 CellChangeTimes->{3.833808467765358*^9, 3.834913505432817*^9, 
  3.835000832261787*^9, 3.835014186302822*^9, 3.8357905801954613`*^9, 
  3.838898776225174*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"ff14baca-0963-4e21-a860-195acf0a96f1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Figure", " ", "text", " ", "settings"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"align", "[", "Left", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"align", "[", "Center", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"basefontsize", " ", "=", " ", "14"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Text", " ", "labels", " ", "and", " ", "Lines"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetOptions", "[", 
     RowBox[{"Plot", ",", 
      RowBox[{"BaseStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic", 
         ",", 
         RowBox[{"FontSize", "\[Rule]", "basefontsize"}]}], "}"}]}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Text", " ", "Format"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"textsizeplot", " ", "=", " ", "14"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.833368302656652*^9, 3.8333683274303093`*^9}, {
   3.833368362911826*^9, 3.8333683632273493`*^9}, {3.833368441634049*^9, 
   3.83336844345376*^9}, 3.83356545507953*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"63656f1a-96f2-4bb7-99f3-25819a6eb252"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"**", " ", "Plot"}], " ", "***)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Approximate", " ", "length", " ", "of", " ", "power"}], "-", 
     "law"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"powerlawrange", "=", " ", 
      RowBox[{"numpulses", " ", 
       RowBox[{"Log10", "[", "rrr", "]"}]}]}], " ", ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"plot", " ", "limits"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"x", "-", 
       RowBox[{"axis", " ", "range"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"ff1", " ", "=", " ", "0.2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ff2", " ", "=", " ", "0.5"}], ";", "\[IndentingNewLine]", 
     RowBox[{"xmin", " ", "=", " ", 
      SuperscriptBox["10", 
       RowBox[{
        RowBox[{"maxxk", "[", 
         RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], " ", "-", 
        RowBox[{"ff1", "  ", "powerlawrange"}]}]]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"xmax", " ", "=", " ", 
      SuperscriptBox["10", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"maxxk", "[", 
           RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], "+", 
          RowBox[{"numpulses", " ", 
           RowBox[{"Log10", "[", "rrr", "]"}]}]}], ")"}], " ", "+", 
        RowBox[{"ff2", "  ", "powerlawrange"}]}]]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"maxexpx", " ", "=", " ", 
      RowBox[{"Round", "[", 
       RowBox[{"Log10", "[", "xmax", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"minexpx", " ", "=", " ", 
      RowBox[{"Round", "[", 
       RowBox[{"Log10", "[", "xmin", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jumpexpx", " ", "=", " ", "1"}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "jum", " ", "in", " ", "exponent", " ", "of", " ", "x", " ", "tick", 
       " ", "marks"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"jumpexpx", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"maxexpx", "-", "minexpx"}], ")"}], "/", "6.0"}]}], " ", ";", 
     " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "jum", " ", "in", " ", "exponent", " ", "of", " ", "x", " ", "tick", 
       " ", "marks"}], " ", "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Transfer", " ", "factor"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"ttt", " ", "=", " ", 
      SuperscriptBox["10.0", "texp"]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"y", "-", 
       RowBox[{"axis", " ", "log", " ", "settings"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"ymax", "=", " ", 
      RowBox[{
       RowBox[{"cnormN", "[", 
        RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], " ", 
       SuperscriptBox["xmin", 
        RowBox[{"-", 
         RowBox[{"deltaspec", "[", 
          RowBox[{"ttt", ",", "rrr"}], "]"}]}]]}]}], " ", ";", 
     "\[IndentingNewLine]", 
     RowBox[{"maxexpy", " ", "=", " ", 
      RowBox[{"Round", "[", 
       RowBox[{"Log10", "[", "ymax", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ymin", " ", "=", 
      RowBox[{
       RowBox[{"cnormN", "[", 
        RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], " ", 
       SuperscriptBox["xmax", 
        RowBox[{"-", 
         RowBox[{"deltaspec", "[", 
          RowBox[{"ttt", ",", "rrr"}], "]"}]}]], " ", 
       RowBox[{
        RowBox[{"Ffn", "[", 
         RowBox[{
         "rrr", ",", "ttt", ",", "numpulses", ",", "aa", ",", "xmin"}], "]"}],
         "/", 
        RowBox[{"cnormN", "[", 
         RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}]}], " ", 
       SuperscriptBox["xmin", 
        RowBox[{"-", 
         RowBox[{"deltaspec", "[", 
          RowBox[{"ttt", ",", "rrr"}], "]"}]}]]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"minexpy", " ", "=", " ", 
      RowBox[{"Round", "[", 
       RowBox[{"Log10", "[", "ymin", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"jumpexpy", " ", "=", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"maxexpy", "-", "minexpy"}], ")"}], "/", "4.0"}]}], " ", ";", 
     " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "jum", " ", "in", " ", "exponent", " ", "of", " ", "y", " ", "tick", 
       " ", "marks"}], " ", "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"thickness1", " ", "=", " ", "0.002"}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"thickness", " ", "of", " ", "power"}], "-", "law"}], "  ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"thickness2", " ", "=", " ", "0.004"}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"thickness", " ", "of", " ", "distribution"}], "  ", "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"x", "-", 
       RowBox[{"Axis", " ", "label"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"xaxislabeltext", "=", 
      RowBox[{"Text", "[", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{
         "\"\<x-axis: to convert to keV, multiply by \>\"", " ", "<>", " ", 
          RowBox[{"ToString", "[", 
           RowBox[{"NumberForm", "[", 
            RowBox[{
             RowBox[{"kTMKtokeV", "[", "tMK", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "2"}], "}"}]}], "]"}], "]"}], " ", "<>", " ", 
          "\"\< (T = \>\"", " ", "<>", " ", 
          RowBox[{"ToString", "[", 
           RowBox[{"NumberForm", "[", 
            RowBox[{"tMK", " ", ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "1"}], "}"}]}], "]"}], "]"}], " ", "<>", 
          "\"\<MK)\>\""}], ",", "Black", ",", 
         RowBox[{"FontSize", "\[Rule]", " ", "textsizeplot"}]}], "]"}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Plot", " ", "Vertical", " ", "line", " ", "at", " ", "E_leb"}],
       " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Plot", " ", "V", " ", "Vertical", " ", "line", " ", "at", " ", 
       "E_heb"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"wavy", " ", "=", " ", 
      RowBox[{"LogLogPlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Ffn", "[", 
           RowBox[{
           "rrr", ",", "ttt", ",", "numpulses", ",", "aa", ",", "en"}], " ", 
           "]"}], ",", 
          RowBox[{
           RowBox[{"cnormN", "[", 
            RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"en", " "}], 
            RowBox[{"-", 
             RowBox[{"deltaspec", "[", 
              RowBox[{"ttt", ",", "rrr"}], "]"}]}]]}]}], " ", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"en", ",", "xmin", ",", "xmax"}], " ", "}"}], ",", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"GridLines", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["10", 
              RowBox[{
               RowBox[{"maxxk", "[", 
                RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], "+", " ", 
               RowBox[{"Log10", "[", "rrr", "]"}]}]], ",", 
             SuperscriptBox["10", 
              RowBox[{
               RowBox[{"maxxk", "[", 
                RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], "+", 
               RowBox[{"numpulses", "  ", 
                RowBox[{"Log10", "[", "rrr", "]"}]}]}]]}], "}"}], ",", 
           "None"}], "}"}]}], ",", 
        RowBox[{"GridLinesStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Dashed", ",", " ", "Black", ",", 
             RowBox[{"Thickness", "[", "thickness2", "]"}]}], "}"}], ",", 
           "None"}], "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Redfig", ",", 
             RowBox[{"Thickness", "[", "thickness2", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"Black", ",", 
             RowBox[{"Thickness", "[", "thickness1", "]"}]}], "}"}]}], 
          "}"}]}], ",", 
        RowBox[{"PlotRange", "\[Rule]", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"xmin", " ", ",", "xmax"}], " ", "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ymin", " ", ",", "ymax"}], "}"}]}], "}"}]}], ",", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotLabel", " ", "\[Rule]", " ", "xaxislabeltext"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"AxesStyle", "\[Rule]", " ", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
           RowBox[{"Arrowheads", "[", 
            RowBox[{"{", 
             RowBox[{"0.0", ",", "0.03"}], "}"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"AxesLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*OverscriptBox[\(E\), \(_\)]\)(\!\(\*SubscriptBox[\(k\), \
\(B\)]\)T)\>\"", ",", 
           RowBox[{"Style", "[", 
            RowBox[{
            "\"\<\!\(\*SubsuperscriptBox[\(f\), \(f\), \((n)\)]\)\>\"", ",", 
             "Black", ",", 
             RowBox[{"FontSize", "\[Rule]", " ", "textsizeplot"}]}], "]"}]}], 
          "}"}]}], ",", 
        RowBox[{"TicksStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{"FontSize", "\[Rule]", "textsizeplot"}], "]"}]}]}], 
       "]"}]}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"texp", ",", 
        RowBox[{"-", "3"}], ",", " ", 
        "\"\<Transfer factor \!\(\*SuperscriptBox[\(t\), \(texp\)]\)\>\""}], 
       "}"}], ",", 
      RowBox[{"-", "8"}], ",", "0", ",", "0.3", ",", 
      RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], "}"}], ",", 
    RowBox[{"{", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"rrr", ",", "4.45", ",", " ", "\"\<Efficiency r\>\""}], "}"}], 
      ",", "1.1", ",", "10", ",", "0.1", ",", 
      RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], " ", "}"}], ",",
     " ", 
    RowBox[{"{", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"numpulses", ",", "5", ",", " ", "\"\<Cycles n\>\""}], "}"}], 
      ",", "1", ",", "20", ",", "1", ",", 
      RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], " ", "}"}], " ",
     ",", " ", 
    RowBox[{"{", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"aa", ",", "0", ",", " ", "\"\<\[Alpha]\>\""}], "}"}], ",", 
      "0", ",", "0.5", ",", "0.1", ",", 
      RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], " ", "}"}], " ",
     ",", "\[IndentingNewLine]", 
    RowBox[{"{", "  ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tMK", ",", "2", ",", " ", "\"\<T(MK)\>\""}], "}"}], ",", 
      "0.5", ",", "40", ",", "1", ",", 
      RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], "}"}]}], "  ", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.813607301848311*^9, 3.813607500578581*^9}, {
   3.8136075698666573`*^9, 3.813607592703705*^9}, {3.813607625936606*^9, 
   3.813607737501912*^9}, {3.813607791682283*^9, 3.813607791849779*^9}, {
   3.8136078359167643`*^9, 3.813607952206514*^9}, {3.8136079942030163`*^9, 
   3.8136082036759663`*^9}, {3.813608244817387*^9, 3.813608247393921*^9}, {
   3.81360829455365*^9, 3.81360836289119*^9}, {3.813608413911222*^9, 
   3.813608483367174*^9}, {3.81360851887218*^9, 3.8136085480092363`*^9}, {
   3.8136085965535717`*^9, 3.813608623476432*^9}, {3.813608712818057*^9, 
   3.81360872508272*^9}, {3.813608813508662*^9, 3.813608839361321*^9}, {
   3.813608908785005*^9, 3.813608918188603*^9}, {3.813608983056326*^9, 
   3.813609025513198*^9}, {3.813609066483077*^9, 3.813609076272871*^9}, {
   3.813609149566971*^9, 3.813609268748794*^9}, {3.813609311781434*^9, 
   3.8136093186083813`*^9}, {3.813609508014385*^9, 3.813609553620984*^9}, {
   3.813609698126522*^9, 3.8136097135392447`*^9}, {3.8136100757203503`*^9, 
   3.813610129697569*^9}, {3.813610601307206*^9, 3.813610614693712*^9}, {
   3.813610684710031*^9, 3.813610936417017*^9}, {3.813610983420165*^9, 
   3.813611018721093*^9}, {3.813611048985499*^9, 3.8136110740710993`*^9}, {
   3.81361110947574*^9, 3.813611173420013*^9}, {3.813656004448022*^9, 
   3.813656035980836*^9}, {3.813656069315234*^9, 3.813656090858458*^9}, {
   3.81365612374201*^9, 3.813656170349896*^9}, {3.8136562238544807`*^9, 
   3.8136562713391438`*^9}, {3.813656306552168*^9, 3.813656478100041*^9}, {
   3.813656510511314*^9, 3.813656575816193*^9}, {3.813656618465653*^9, 
   3.8136566793823*^9}, {3.813656722841338*^9, 3.813656769156172*^9}, {
   3.813656831255582*^9, 3.813656896627986*^9}, {3.813656931806754*^9, 
   3.813656976705646*^9}, {3.8136769700392227`*^9, 3.813676977790737*^9}, {
   3.813677475531563*^9, 3.813677499190423*^9}, {3.813677608154106*^9, 
   3.813677613317275*^9}, {3.8142108317803392`*^9, 3.814210944258306*^9}, {
   3.81421113965897*^9, 3.814211140074353*^9}, {3.814211392550918*^9, 
   3.8142114602693644`*^9}, {3.814211502663615*^9, 3.814211527927813*^9}, {
   3.81421156670592*^9, 3.814211626723613*^9}, {3.8142119531301823`*^9, 
   3.814212060622547*^9}, {3.8142122485558777`*^9, 3.814212250430394*^9}, {
   3.814212289311083*^9, 3.8142123208894*^9}, {3.8142123737989817`*^9, 
   3.8142123954553223`*^9}, {3.8142124807287703`*^9, 
   3.8142124815944242`*^9}, {3.81421251690808*^9, 3.814212559612708*^9}, {
   3.814212595702875*^9, 3.814212652704941*^9}, {3.8144682318118067`*^9, 
   3.814468234453145*^9}, {3.8144682691720133`*^9, 3.814468271353805*^9}, {
   3.814468998770458*^9, 3.8144689998383617`*^9}, {3.814469181000482*^9, 
   3.8144691926764097`*^9}, {3.814469222848351*^9, 3.81446924217585*^9}, {
   3.815146633859181*^9, 3.8151466385942793`*^9}, {3.8160820070240088`*^9, 
   3.816082008541827*^9}, {3.8160820515774717`*^9, 3.816082054333065*^9}, {
   3.8160821254905853`*^9, 3.816082200546825*^9}, {3.816082304913365*^9, 
   3.816082371376577*^9}, {3.8160836227043858`*^9, 3.816083623108213*^9}, {
   3.816083756769248*^9, 3.816083832975728*^9}, {3.8160838800690107`*^9, 
   3.8160838889329967`*^9}, {3.8160839898559103`*^9, 
   3.8160840605500174`*^9}, {3.816084145915381*^9, 3.8160843376460114`*^9}, {
   3.8160844242370462`*^9, 3.8160845004661827`*^9}, {3.816084594504058*^9, 
   3.816084621572109*^9}, {3.816084816162315*^9, 3.816084832586035*^9}, {
   3.816084947324562*^9, 3.816085004270206*^9}, {3.816085043894429*^9, 
   3.8160850701272707`*^9}, {3.816085108614704*^9, 3.81608510896323*^9}, {
   3.8160851485184603`*^9, 3.8160851511270857`*^9}, {3.816085308757174*^9, 
   3.8160853224524803`*^9}, 3.816085586567524*^9, {3.816085702282776*^9, 
   3.816085703935028*^9}, {3.8160858037014933`*^9, 3.8160858086505737`*^9}, {
   3.816085839309115*^9, 3.8160859559122667`*^9}, {3.816086142954307*^9, 
   3.8160861432111053`*^9}, {3.81608618458834*^9, 3.816086185678048*^9}, {
   3.816354770805998*^9, 3.816354846459228*^9}, {3.816354876812209*^9, 
   3.8163548790948687`*^9}, {3.816354947033657*^9, 3.816354948753941*^9}, {
   3.816421007425459*^9, 3.816421009651485*^9}, {3.816421662167594*^9, 
   3.816421679941086*^9}, {3.816421754405381*^9, 3.8164218531770973`*^9}, {
   3.816421908843142*^9, 3.816421910900714*^9}, {3.8164232278570433`*^9, 
   3.8164232612572203`*^9}, {3.816423345520404*^9, 3.816423366646854*^9}, {
   3.816423410778479*^9, 3.816423453417007*^9}, 3.832396253092516*^9, 
   3.832399189257473*^9, {3.832401757198181*^9, 3.832401767344626*^9}, {
   3.8333557763053637`*^9, 3.833355830955649*^9}, {3.8333559170202913`*^9, 
   3.833356189761545*^9}, {3.833356242996242*^9, 3.8333562524569387`*^9}, {
   3.833356340938673*^9, 3.8333563729438553`*^9}, {3.833356416032556*^9, 
   3.833356566576092*^9}, {3.833356599899029*^9, 3.8333566777126923`*^9}, {
   3.8333567244022617`*^9, 3.833356847084652*^9}, {3.83335693750167*^9, 
   3.8333569899369793`*^9}, {3.833357370727338*^9, 3.833357447935317*^9}, {
   3.8333574798758163`*^9, 3.83335754294204*^9}, {3.833357592590207*^9, 
   3.833357924566401*^9}, {3.833357961580216*^9, 3.8333579677436934`*^9}, {
   3.833358222331133*^9, 3.8333583191814737`*^9}, {3.833358354700211*^9, 
   3.833358388077827*^9}, 3.833358793555566*^9, {3.833363196067093*^9, 
   3.833363241503499*^9}, {3.8333678088849382`*^9, 3.833367810885141*^9}, 
   3.833368293313093*^9, {3.833368375221181*^9, 3.833368379598095*^9}, {
   3.833371108936648*^9, 3.833371111354928*^9}, {3.833371348145175*^9, 
   3.833371349629642*^9}, {3.833371453040666*^9, 3.833371477969551*^9}, 
   3.833371841561624*^9, 3.833371916079699*^9, {3.833564582121907*^9, 
   3.833564591361712*^9}, {3.833564663466258*^9, 3.833564663961501*^9}, {
   3.833564738496696*^9, 3.8335647388873158`*^9}, {3.8335647690068197`*^9, 
   3.833564814336178*^9}, {3.833565155000681*^9, 3.833565226565267*^9}, {
   3.833565300246496*^9, 3.833565427805739*^9}, {3.833565468291244*^9, 
   3.833565523581469*^9}, {3.833565586115937*^9, 3.8335655873600397`*^9}, {
   3.833565627380609*^9, 3.833565645740077*^9}, 3.8335656764160223`*^9, {
   3.833565717907292*^9, 3.8335658312453327`*^9}, {3.833565862461134*^9, 
   3.83356587471528*^9}, {3.833565948671949*^9, 3.833565973394269*^9}, {
   3.833566087773156*^9, 3.833566101183421*^9}, {3.833566155650065*^9, 
   3.833566200648643*^9}, {3.833566279968987*^9, 3.833566280073268*^9}, {
   3.8335664002997017`*^9, 3.833566482289029*^9}, {3.833566564084215*^9, 
   3.833566691493595*^9}, {3.833566794515222*^9, 3.833566806545519*^9}, {
   3.833566898179141*^9, 3.833566930773673*^9}, {3.833566960789193*^9, 
   3.8335670428996468`*^9}, {3.8335671007097692`*^9, 3.833567101594162*^9}, {
   3.833567155489359*^9, 3.833567164039474*^9}, {3.8335672076612253`*^9, 
   3.833567286589707*^9}, {3.8335674049553556`*^9, 3.833567405659379*^9}, {
   3.833567464055173*^9, 3.833567464564892*^9}, {3.8335675117551727`*^9, 
   3.8335675140790653`*^9}, 3.8335675543256702`*^9, {3.8336172723747787`*^9, 
   3.833617281539475*^9}, {3.833617328309639*^9, 3.833617402767769*^9}, {
   3.8336175014660397`*^9, 3.833617556064479*^9}, {3.8336176694615107`*^9, 
   3.833617693401441*^9}, {3.833617830004456*^9, 3.8336178505240097`*^9}, {
   3.833617897263419*^9, 3.83361809314357*^9}, {3.833618127945211*^9, 
   3.833618167272216*^9}, {3.833727798203636*^9, 3.833727798649993*^9}, {
   3.833727927767168*^9, 3.833727973645009*^9}, {3.8337292524322233`*^9, 
   3.833729253315126*^9}, {3.833729287818227*^9, 3.8337293374307737`*^9}, {
   3.833729370741696*^9, 3.833729383858636*^9}, {3.833797334960157*^9, 
   3.8337973972277937`*^9}, 3.833798606393385*^9, {3.8337986419197063`*^9, 
   3.833798700260291*^9}, {3.833798757702532*^9, 3.8337987663423777`*^9}, {
   3.833798858423419*^9, 3.8337989129292507`*^9}, {3.833803056438096*^9, 
   3.8338031263912477`*^9}, {3.833803233064093*^9, 3.83380328277485*^9}, {
   3.833803382452819*^9, 3.8338034891680737`*^9}, {3.833803535520293*^9, 
   3.833803548511688*^9}, {3.833803588033482*^9, 3.833803627510873*^9}, {
   3.833803993066718*^9, 3.833804012629923*^9}, {3.833804129978511*^9, 
   3.833804132891634*^9}, {3.833804775886306*^9, 3.833804826522121*^9}, {
   3.833804873613896*^9, 3.833804930540024*^9}, {3.833805066204108*^9, 
   3.83380510348486*^9}, {3.833805133756914*^9, 3.833805236122882*^9}, {
   3.83380532628121*^9, 3.833805397245901*^9}, {3.83380559010669*^9, 
   3.8338056010278387`*^9}, {3.833805631449134*^9, 3.8338057672804937`*^9}, {
   3.833805940464467*^9, 3.83380595736386*^9}, {3.833806050747686*^9, 
   3.8338060772182903`*^9}, {3.8338061145128517`*^9, 3.833806148128327*^9}, {
   3.833806190620343*^9, 3.833806309428464*^9}, {3.833806341402237*^9, 
   3.8338064367805758`*^9}, {3.833806478708784*^9, 3.833806481485406*^9}, {
   3.833806521863789*^9, 3.833806538995648*^9}, {3.833806581196467*^9, 
   3.83380658763002*^9}, {3.833806638604292*^9, 3.833806651057992*^9}, {
   3.833806695665802*^9, 3.833806724745348*^9}, 3.833806759283215*^9, {
   3.8338067989279537`*^9, 3.833806806543659*^9}, {3.833806895617588*^9, 
   3.833806940446372*^9}, {3.833807002300058*^9, 3.833807004661378*^9}, 
   3.833807048896968*^9, 3.833807137873104*^9, {3.833807429424938*^9, 
   3.833807580927631*^9}, {3.833807708896223*^9, 3.833807710346814*^9}, {
   3.833808559423482*^9, 3.833808564643141*^9}, 3.833808712703908*^9, {
   3.8338774254229937`*^9, 3.833877488648501*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"8e3beacc-4aa5-4a19-bf6c-e8b3a9d9ee0d"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`aa$$ = 0, $CellContext`numpulses$$ = 
    5, $CellContext`rrr$$ = 
    4.45, $CellContext`texp$$ = -3, $CellContext`tMK$$ = 2, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`texp$$], -3, 
       "Transfer factor \!\(\*SuperscriptBox[\(t\), \(texp\)]\)"}, -8, 0, 
      0.3}, {{
       Hold[$CellContext`rrr$$], 4.45, "Efficiency r"}, 1.1, 10, 0.1}, {{
       Hold[$CellContext`numpulses$$], 5, "Cycles n"}, 1, 20, 1}, {{
       Hold[$CellContext`aa$$], 0, "\[Alpha]"}, 0, 0.5, 0.1}, {{
       Hold[$CellContext`tMK$$], 2, "T(MK)"}, 0.5, 40, 1}}, Typeset`size$$ = {
    720., {234., 245.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`aa$$ = 0, $CellContext`numpulses$$ = 
        5, $CellContext`rrr$$ = 
        4.45, $CellContext`texp$$ = -3, $CellContext`tMK$$ = 2}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`powerlawrange = $CellContext`numpulses$$ 
         Log10[$CellContext`rrr$$]; $CellContext`ff1 = 0.2; $CellContext`ff2 = 
        0.5; $CellContext`xmin = 
        10^($CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, \
$CellContext`aa$$] - $CellContext`ff1 $CellContext`powerlawrange); \
$CellContext`xmax = 
        10^(($CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, \
$CellContext`aa$$] + $CellContext`numpulses$$ 
            Log10[$CellContext`rrr$$]) + $CellContext`ff2 \
$CellContext`powerlawrange); $CellContext`maxexpx = Round[
          Log10[$CellContext`xmax]]; $CellContext`minexpx = Round[
          Log10[$CellContext`xmin]]; $CellContext`jumpexpx = 
        1; $CellContext`jumpexpx = ($CellContext`maxexpx - \
$CellContext`minexpx)/6.; $CellContext`ttt = 
        10.^$CellContext`texp$$; $CellContext`ymax = \
$CellContext`cnormN[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$] \
$CellContext`xmin^(-$CellContext`deltaspec[$CellContext`ttt, \
$CellContext`rrr$$]); $CellContext`maxexpy = Round[
          
          Log10[$CellContext`ymax]]; $CellContext`ymin = \
$CellContext`cnormN[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$] \
$CellContext`xmax^(-$CellContext`deltaspec[$CellContext`ttt, \
$CellContext`rrr$$]) ($CellContext`Ffn[$CellContext`rrr$$, $CellContext`ttt, \
$CellContext`numpulses$$, $CellContext`aa$$, \
$CellContext`xmin]/$CellContext`cnormN[$CellContext`ttt, $CellContext`rrr$$, \
$CellContext`aa$$]) \
$CellContext`xmin^(-$CellContext`deltaspec[$CellContext`ttt, \
$CellContext`rrr$$]); $CellContext`minexpy = Round[
          
          Log10[$CellContext`ymin]]; $CellContext`jumpexpy = \
($CellContext`maxexpy - $CellContext`minexpy)/4.; $CellContext`thickness1 = 
        0.002; $CellContext`thickness2 = 0.004; $CellContext`xaxislabeltext = 
        Text[
          Style[
           StringJoin["x-axis: to convert to keV, multiply by ", 
            ToString[
             NumberForm[
              $CellContext`kTMKtokeV[$CellContext`tMK$$], {3, 2}]], " (T = ", 
            
            ToString[
             NumberForm[$CellContext`tMK$$, {3, 1}]], "MK)"], Black, 
           FontSize -> $CellContext`textsizeplot]]; $CellContext`wavy = 
        LogLogPlot[{
           $CellContext`Ffn[$CellContext`rrr$$, $CellContext`ttt, \
$CellContext`numpulses$$, $CellContext`aa$$, $CellContext`en], \
$CellContext`cnormN[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$] \
$CellContext`en^(-$CellContext`deltaspec[$CellContext`ttt, \
$CellContext`rrr$$])}, {$CellContext`en, $CellContext`xmin, \
$CellContext`xmax}, 
          GridLines -> {{
            10^($CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, \
$CellContext`aa$$] + Log10[$CellContext`rrr$$]), 
             10^($CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, \
$CellContext`aa$$] + $CellContext`numpulses$$ Log10[$CellContext`rrr$$])}, 
            None}, GridLinesStyle -> {{Dashed, Black, 
             Thickness[$CellContext`thickness2]}, None}, 
          PlotStyle -> {{$CellContext`Redfig, 
             Thickness[$CellContext`thickness2]}, {Black, 
             Thickness[$CellContext`thickness1]}}, 
          PlotRange -> {{$CellContext`xmin, $CellContext`xmax}, \
{$CellContext`ymin, $CellContext`ymax}}, 
          PlotLabel -> $CellContext`xaxislabeltext, AxesStyle -> 
          Directive[Black, 
            Thickness[0.002], 
            Arrowheads[{0., 0.03}]], 
          AxesLabel -> {
           "\!\(\*OverscriptBox[\(E\), \(_\)]\)(\!\(\*SubscriptBox[\(k\), \(B\
\)]\)T)", 
            Style[
            "\!\(\*SubsuperscriptBox[\(f\), \(f\), \((n)\)]\)", Black, 
             FontSize -> $CellContext`textsizeplot]}, TicksStyle -> 
          Directive[FontSize -> $CellContext`textsizeplot]]), 
      "Specifications" :> {{{$CellContext`texp$$, -3, 
          "Transfer factor \!\(\*SuperscriptBox[\(t\), \(texp\)]\)"}, -8, 0, 
         0.3, Appearance -> 
         "Labeled"}, {{$CellContext`rrr$$, 4.45, "Efficiency r"}, 1.1, 10, 
         0.1, Appearance -> 
         "Labeled"}, {{$CellContext`numpulses$$, 5, "Cycles n"}, 1, 20, 1, 
         Appearance -> "Labeled"}, {{$CellContext`aa$$, 0, "\[Alpha]"}, 0, 
         0.5, 0.1, Appearance -> 
         "Labeled"}, {{$CellContext`tMK$$, 2, "T(MK)"}, 0.5, 40, 1, 
         Appearance -> "Labeled"}}, "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{804., {380., 391.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.833808467839899*^9, {3.8338087134614162`*^9, 3.833808739235159*^9}, {
   3.8338774749297733`*^9, 3.833877489997917*^9}, {3.834913510851239*^9, 
   3.834913521416895*^9}, 3.835000838916503*^9, 3.835014191283929*^9, 
   3.8357905848987494`*^9, 3.838898780992861*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"15747a81-0f32-40fd-a29e-38df9c962072"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"**", "**"}], " ", "******)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Plot", "  ", 
    SubsuperscriptBox["g", "f", 
     RowBox[{"(", "n", ")"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Plot", " ", "gfn", " ", "function", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "normalize", " ", "everything", " ", "to", " ", "fourier", " ", "term", 
       " ", "k"}], "=", "0"}], " "}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Manipulate", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Transfer", " ", "factor"}], " ", "*)"}], "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{
      RowBox[{"ttt", " ", "=", " ", 
       SuperscriptBox["10.0", "texp"]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Approximate", " ", "length", " ", "of", " ", "power"}], "-", 
        "law"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"powerlawrange", "=", " ", 
       RowBox[{"numpulses", " ", 
        RowBox[{"Log10", "[", "rrr", "]"}]}]}], " ", ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "number", " ", "of", " ", "pulses", " ", "to", " ", "the", " ", "left",
         " ", "and", " ", "right", " ", "for", " ", "approximation", " ", 
        "of", " ", "periodic", " ", "function"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"divide", " ", "=", "  ", "3"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ntermmin", " ", "=", " ", 
       RowBox[{"Quotient", "[", 
        RowBox[{"numpulses", ",", "divide"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ntermmax", " ", "=", " ", 
       RowBox[{"numpulses", " ", "+", " ", "ntermmin"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"x", "-", 
        RowBox[{"axis", " ", "range"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      
      RowBox[{"ff", " ", "=", " ", "0.2"}], ";", "\[IndentingNewLine]", 
      RowBox[{"xmin", " ", "=", " ", 
       RowBox[{
        RowBox[{"maxxk", "[", 
         RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], " ", "-", 
        RowBox[{"ff", "  ", "powerlawrange"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"xmax", " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"maxxk", "[", 
           RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], "+", 
          RowBox[{"numpulses", " ", 
           RowBox[{"Log10", "[", "rrr", "]"}]}]}], ")"}], " ", "+", 
        RowBox[{"ff", "  ", "powerlawrange"}]}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"y", "-", 
        RowBox[{"axis", " ", "range"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      
      RowBox[{"ymin", " ", "=", " ", "0.0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"percmax", " ", "=", " ", "0.1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ymax", "  ", "=", " ", 
       RowBox[{"1.0", " ", 
        RowBox[{"(", 
         RowBox[{"1.0", "+", "percmax"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"normalization", " ", "constant"}], ",", " ", 
        SubscriptBox["\[ScriptCapitalF]", "0"]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"normf", " ", "=", " ", 
       RowBox[{"avergN", "[", 
        RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}]}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"Sum", " ", "of", " ", "pulses"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "  ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Normalization constant: \>\"", ",", "normf"}], "]"}], 
        ";"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"cconst", "   ", "=", " ", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", " ", "colorfig", " ", ",", "Thick", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"xmin", ",", "1.0"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"xmax", ",", "1.0"}], "}"}]}], "}"}], "]"}]}], "}"}], 
        "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"normalized", " ", 
        SubsuperscriptBox["g", "f", 
         RowBox[{"(", "n", ")"}]]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"fff", "=", " ", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"finitegfunction", "[", 
            RowBox[{
            "ttt", ",", "rrr", ",", "aa", ",", "x", ",", "numpulses"}], "]"}],
            "/", "normf"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "xmin", ",", "xmax"}], " ", "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xmin", ",", "xmax"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"ymin", " ", ",", "ymax"}], " ", "}"}]}], "}"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"TicksStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Black", ",", 
            RowBox[{"Directive", "[", 
             RowBox[{
              RowBox[{"FontOpacity", "\[Rule]", "0"}], ",", 
              RowBox[{"FontSize", "\[Rule]", "0"}]}], "]"}]}], "}"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"AxesLabel", " ", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{
           "\"\<x= log \!\(\*OverscriptBox[\(E\), \(_\)]\)\>\"", ",", 
            "None"}], "}"}]}], ",", 
         RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"colorfig", " ", ",", 
             RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}], "}"}]}], ",", 
         
         RowBox[{"AxesStyle", "\[Rule]", " ", 
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", 
            RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
            RowBox[{"Arrowheads", "[", 
             RowBox[{"{", 
              RowBox[{"0.0", ",", "0.03"}], "}"}], "]"}]}], "]"}]}]}], 
        "]"}]}], ";", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"normalized", " ", 
         SubsuperscriptBox["g", "f", 
          RowBox[{"(", 
           RowBox[{"n", "\[TildeTilde]", "\[Infinity]"}], ")"}]], " ", "with",
          " ", "n"}], "=", 
        RowBox[{"\[TildeTilde]", "\[Infinity]"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"largen", " ", "=", " ", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"approxfullgfunction", "[", 
            RowBox[{
            "ttt", ",", "rrr", ",", "aa", ",", "x", ",", "ntermmin", ",", 
             "ntermmax"}], "]"}], "/", "normf"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "xmin", ",", "xmax"}], " ", "}"}], ",", 
         RowBox[{"PlotRange", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xmin", ",", "xmax"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"ymin", " ", ",", "ymax"}], " ", "}"}]}], "}"}]}], ",", 
         RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"Dotted", ",", "colorfig", " ", ",", 
             RowBox[{"Thickness", "[", "0.003", "]"}]}], "}"}], "}"}]}], ",", 
         
         RowBox[{"AxesStyle", "\[Rule]", " ", 
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", 
            RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
            RowBox[{"Arrowheads", "[", 
             RowBox[{"{", 
              RowBox[{"0.0", ",", "0.03"}], "}"}], "]"}]}], "]"}]}]}], 
        "]"}]}], ";", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "Vertical", " ", "line", " ", "at", " ", "max", " ", "of", " ", 
         "first", " ", "pulse"}], ",", " ", 
        RowBox[{"estimated", " ", "leb"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"xmaxleb", "   ", "=", " ", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"maxxk", "[", 
                 RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], "+", 
                RowBox[{"Log10", "[", "rrr", "]"}]}], ",", 
               RowBox[{"1.0", 
                RowBox[{"(", 
                 RowBox[{"1.0", "-", "percmax"}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"maxxk", "[", 
                 RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], "+", 
                RowBox[{"Log10", "[", "rrr", "]"}]}], ",", "ymax"}], " ", 
              "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "Vertical", " ", "line", " ", "at", " ", "max", " ", "of", " ", 
         "first", " ", "pulse"}], ",", " ", 
        RowBox[{"estimated", " ", "leb"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"xmaxheb", "   ", "=", " ", 
       RowBox[{"Graphics", "[", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Line", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"maxxk", "[", 
                 RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], "+", 
                RowBox[{"numpulses", " ", 
                 RowBox[{"Log10", "[", "rrr", "]"}]}]}], ",", 
               RowBox[{"1.0", 
                RowBox[{"(", 
                 RowBox[{"1.0", "-", "percmax"}], ")"}]}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"maxxk", "[", 
                 RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], "+", 
                RowBox[{"numpulses", " ", 
                 RowBox[{"Log10", "[", "rrr", "]"}]}]}], ",", "ymax"}], " ", 
              "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Sequence", " ", "of", " ", "normalized", " ", "pulses"}], 
        ",", " ", 
        RowBox[{"except", " ", "last"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "limit", " ", "range", " ", "of", " ", "plot", " ", "to", " ", 
        "several", " ", "pulse", " ", "widths", " ", "to", " ", "prevent", 
        " ", "too", " ", "small", " ", "numbers"}], " ", "*)"}], " ", 
      "\[IndentingNewLine]", 
      RowBox[{"numwidths", " ", "=", " ", "2"}], ";", "\[IndentingNewLine]", 
      RowBox[{"gpulses", " ", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Plot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"gfunct", "[", 
              RowBox[{"ttt", ",", "rrr", ",", "aa", ",", 
               RowBox[{"x", "-", 
                RowBox[{"j", " ", 
                 RowBox[{"Log10", "[", "rrr", "]"}]}]}]}], "]"}], "/", 
             "normf"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{
              RowBox[{"maxxk", "[", 
               RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], "+", 
              RowBox[{"j", " ", 
               RowBox[{"Log10", "[", "rrr", "]"}]}], "-", 
              RowBox[{"numwidths", " ", 
               RowBox[{"gwidth", "[", 
                RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{"maxxk", "[", 
               RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], "+", 
              RowBox[{"j", " ", 
               RowBox[{"Log10", "[", "rrr", "]"}]}], "+", 
              RowBox[{"numwidths", " ", 
               RowBox[{"gwidth", "[", 
                RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}]}]}]}], " ", 
            "}"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"xmin", ",", "xmax"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"ymin", " ", ",", "ymax"}], " ", "}"}]}], "}"}]}], ",", 
           RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"Dotted", ",", "Black", ",", 
               RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}], "}"}]}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"TicksStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Black", ",", 
              RowBox[{"Directive", "[", 
               RowBox[{
                RowBox[{"FontOpacity", "\[Rule]", "0"}], ",", 
                RowBox[{"FontSize", "\[Rule]", "0"}]}], "]"}]}], "}"}]}], ",",
            "\[IndentingNewLine]", 
           RowBox[{"AxesStyle", "\[Rule]", " ", 
            RowBox[{"Directive", "[", 
             RowBox[{"Black", ",", 
              RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
              RowBox[{"Arrowheads", "[", 
               RowBox[{"{", 
                RowBox[{"0.0", ",", "0.03"}], "}"}], "]"}]}], "]"}]}]}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"numpulses", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Last", " ", "pulse"}], ",", " ", 
        RowBox[{
        "which", " ", "is", " ", "differently", " ", "weighted", " ", "in", 
         " ", 
         SubsuperscriptBox["g", "f", 
          RowBox[{"(", "n", ")"}]]}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"gpulselast", " ", "=", 
       RowBox[{"Plot", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            FractionBox["1", 
             RowBox[{"1", "-", "ttt"}]], ")"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"gfunct", "[", 
              RowBox[{"ttt", ",", "rrr", ",", "aa", ",", 
               RowBox[{"x", "-", 
                RowBox[{"numpulses", " ", 
                 RowBox[{"Log10", "[", "rrr", "]"}]}]}]}], "]"}], ")"}], "/", 
            "normf"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{
            RowBox[{"maxxk", "[", 
             RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], "+", 
            RowBox[{"numpulses", " ", 
             RowBox[{"Log10", "[", "rrr", "]"}]}], "-", 
            RowBox[{"numwidths", " ", 
             RowBox[{"gwidth", "[", 
              RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"maxxk", "[", 
             RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}], "+", 
            RowBox[{"numpulses", " ", 
             RowBox[{"Log10", "[", "rrr", "]"}]}], "+", 
            RowBox[{"numwidths", " ", 
             RowBox[{"gwidth", "[", 
              RowBox[{"ttt", ",", "rrr", ",", "aa"}], "]"}]}]}]}], " ", "}"}],
          ",", 
         RowBox[{"PlotRange", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"xmin", ",", "xmax"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"ymin", " ", ",", "ymax"}], " ", "}"}]}], "}"}]}], ",", 
         RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"Dotted", ",", "Black", ",", 
             RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}], "}"}]}], ",", 
         
         RowBox[{"AxesStyle", "\[Rule]", " ", 
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", 
            RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
            RowBox[{"Arrowheads", "[", 
             RowBox[{"{", 
              RowBox[{"0.0", ",", "0.03"}], "}"}], "]"}]}], "]"}]}]}], 
        "]"}]}], ";", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"www", "=", " ", 
       RowBox[{"Show", "[", 
        RowBox[{
        "fff", ",", "cconst", ",", "largen", ",", "xmaxleb", ",", "xmaxheb", 
         " ", ",", "gpulses", ",", "gpulselast"}], " ", "]"}]}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", "  ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"texp", ",", 
         RowBox[{"-", "3"}], ",", " ", 
         "\"\<Transfer factor \!\(\*SuperscriptBox[\(t\), \(texp\)]\)\>\""}], 
        "}"}], ",", 
       RowBox[{"-", "8"}], ",", 
       RowBox[{"-", "0.00001"}], ",", "0.03", ",", 
       RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], "}"}], ",", 
     RowBox[{"{", "  ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"rrr", ",", "2.12", ",", " ", "\"\<Efficiency r\>\""}], "}"}],
        ",", "1.1", ",", "10", ",", "0.1", ",", 
       RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], " ", "}"}], 
     ",", " ", 
     RowBox[{"{", "  ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"numpulses", ",", "9", ",", " ", "\"\<Cycles n\>\""}], "}"}], 
       ",", "1", ",", "20", ",", "1", ",", 
       RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], " ", "}"}], 
     " ", ",", " ", 
     RowBox[{"{", "  ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"aa", ",", "0", ",", " ", "\"\<\[Alpha]\>\""}], "}"}], ",", 
       "0", ",", "0.5", ",", "0.1", ",", 
       RowBox[{"Appearance", "\[Rule]", "\"\<Labeled\>\""}]}], " ", "}"}]}], 
    "  ", "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.833529657366372*^9, 3.8335297017241*^9}, {
   3.8335297438898487`*^9, 3.833529747083973*^9}, {3.833529786076383*^9, 
   3.833529790373879*^9}, {3.833529821919159*^9, 3.833529837330789*^9}, {
   3.83352987513177*^9, 3.833529903446961*^9}, {3.833530000366226*^9, 
   3.833530002446766*^9}, {3.8335300755953503`*^9, 3.833530075796567*^9}, {
   3.833530258486238*^9, 3.833530271264971*^9}, {3.8335303104040537`*^9, 
   3.83353032637883*^9}, {3.8335303642471533`*^9, 3.8335303665187798`*^9}, {
   3.8335304147930307`*^9, 3.833530416424034*^9}, {3.833530586594878*^9, 
   3.833530594748074*^9}, {3.833530631617715*^9, 3.833530689820578*^9}, {
   3.8335307214683123`*^9, 3.8335307280928907`*^9}, 3.833530854711989*^9, {
   3.833530897969239*^9, 3.833530907756938*^9}, {3.8335310564131107`*^9, 
   3.833531232102724*^9}, {3.833531269700542*^9, 3.83353140017765*^9}, {
   3.833531604905553*^9, 3.833531653582996*^9}, {3.8335319108157787`*^9, 
   3.833531917552867*^9}, {3.8335319808365593`*^9, 3.83353210190692*^9}, {
   3.833532180954658*^9, 3.833532193116734*^9}, {3.833532275662005*^9, 
   3.8335322822166452`*^9}, {3.833532326841674*^9, 3.833532344915062*^9}, {
   3.833532450004743*^9, 3.8335324608333893`*^9}, 3.833532502458559*^9, {
   3.8335325998412323`*^9, 3.833532601351184*^9}, {3.833532632117187*^9, 
   3.833532652335889*^9}, {3.8335327772542753`*^9, 3.8335327837781773`*^9}, {
   3.833533020954214*^9, 3.83353302353366*^9}, 3.833533072807461*^9, {
   3.833533156131404*^9, 3.833533188934989*^9}, {3.833533387249374*^9, 
   3.833533407391594*^9}, {3.8335347767504883`*^9, 3.83353479544166*^9}, {
   3.833534925368291*^9, 3.833535023691535*^9}, {3.833535059437024*^9, 
   3.8335350764297533`*^9}, {3.833535106566586*^9, 3.833535213694049*^9}, {
   3.833535276034562*^9, 3.833535286833746*^9}, {3.833535459915656*^9, 
   3.83353550969877*^9}, 3.833535633327301*^9, {3.83353593109172*^9, 
   3.833535957850371*^9}, {3.833536005220428*^9, 3.833536046409473*^9}, {
   3.833536138492955*^9, 3.833536219447652*^9}, 3.833536265946734*^9, {
   3.83353631219121*^9, 3.8335363169600067`*^9}, 3.833536452994341*^9, 
   3.833536506183282*^9, {3.833536891300264*^9, 3.833536893009274*^9}, {
   3.83353698273942*^9, 3.833537059508307*^9}, {3.833549687152265*^9, 
   3.833549689251503*^9}, {3.833549793614901*^9, 3.83354979544453*^9}, 
   3.833553852890666*^9, {3.833555726193576*^9, 3.8335557347425337`*^9}, {
   3.833555889091877*^9, 3.833555892421281*^9}, 3.833555931181343*^9, 
   3.833556042195756*^9, {3.833556079815237*^9, 3.833556083474289*^9}, {
   3.8335645128679323`*^9, 3.833564525736762*^9}, {3.833564624889205*^9, 
   3.8335646254432173`*^9}, {3.83356525365886*^9, 3.8335652913964157`*^9}, {
   3.833808352447023*^9, 3.833808352450371*^9}, {3.8338085769742193`*^9, 
   3.833808636238538*^9}, {3.834914431339005*^9, 3.834914433656114*^9}, {
   3.8349145474842377`*^9, 3.8349145673056517`*^9}, 3.834914672809235*^9, 
   3.834914713657213*^9, 3.834917490204238*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"c7625a13-1235-472d-83a8-29ed394fcd88"],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`aa$$ = 0, $CellContext`numpulses$$ = 
    9, $CellContext`rrr$$ = 2.12, $CellContext`texp$$ = -3, Typeset`show$$ = 
    True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{{
       Hold[$CellContext`texp$$], -3, 
       "Transfer factor \!\(\*SuperscriptBox[\(t\), \(texp\)]\)"}, -8, \
-0.00001, 0.03}, {{
       Hold[$CellContext`rrr$$], 2.12, "Efficiency r"}, 1.1, 10, 0.1}, {{
       Hold[$CellContext`numpulses$$], 9, "Cycles n"}, 1, 20, 1}, {{
       Hold[$CellContext`aa$$], 0, "\[Alpha]"}, 0, 0.5, 0.1}}, 
    Typeset`size$$ = {720., {192., 203.}}, Typeset`update$$ = 0, 
    Typeset`initDone$$, Typeset`skipInitDone$$ = True}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`aa$$ = 0, $CellContext`numpulses$$ = 
        9, $CellContext`rrr$$ = 2.12, $CellContext`texp$$ = -3}, 
      "ControllerVariables" :> {}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, 
      "Body" :> ($CellContext`ttt = 
        10.^$CellContext`texp$$; $CellContext`powerlawrange = \
$CellContext`numpulses$$ Log10[$CellContext`rrr$$]; $CellContext`divide = 
        3; $CellContext`ntermmin = 
        Quotient[$CellContext`numpulses$$, $CellContext`divide]; \
$CellContext`ntermmax = $CellContext`numpulses$$ + $CellContext`ntermmin; \
$CellContext`ff = 
        0.2; $CellContext`xmin = $CellContext`maxxk[$CellContext`ttt, \
$CellContext`rrr$$, $CellContext`aa$$] - $CellContext`ff \
$CellContext`powerlawrange; $CellContext`xmax = \
($CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$] + \
$CellContext`numpulses$$ 
           Log10[$CellContext`rrr$$]) + $CellContext`ff \
$CellContext`powerlawrange; $CellContext`ymin = 0.; $CellContext`percmax = 
        0.1; $CellContext`ymax = 
        1. (1. + $CellContext`percmax); $CellContext`normf = \
$CellContext`avergN[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$]; \
$CellContext`cconst = Graphics[{Dashed, $CellContext`colorfig, Thick, 
           
           Line[{{$CellContext`xmin, 1.}, {$CellContext`xmax, 
              1.}}]}]; $CellContext`fff = 
        Plot[{$CellContext`finitegfunction[$CellContext`ttt, \
$CellContext`rrr$$, $CellContext`aa$$, $CellContext`x, \
$CellContext`numpulses$$]/$CellContext`normf}, {$CellContext`x, \
$CellContext`xmin, $CellContext`xmax}, 
          PlotRange -> {{$CellContext`xmin, $CellContext`xmax}, \
{$CellContext`ymin, $CellContext`ymax}}, TicksStyle -> {Black, 
            Directive[FontOpacity -> 0, FontSize -> 0]}, 
          AxesLabel -> {"x= log \!\(\*OverscriptBox[\(E\), \(_\)]\)", None}, 
          PlotStyle -> {{$CellContext`colorfig, 
             Thickness[0.003]}}, AxesStyle -> Directive[Black, 
            Thickness[0.002], 
            Arrowheads[{0., 0.03}]]]; $CellContext`largen = 
        Plot[{$CellContext`approxfullgfunction[$CellContext`ttt, \
$CellContext`rrr$$, $CellContext`aa$$, $CellContext`x, $CellContext`ntermmin, \
$CellContext`ntermmax]/$CellContext`normf}, {$CellContext`x, \
$CellContext`xmin, $CellContext`xmax}, 
          PlotRange -> {{$CellContext`xmin, $CellContext`xmax}, \
{$CellContext`ymin, $CellContext`ymax}}, 
          PlotStyle -> {{Dotted, $CellContext`colorfig, 
             Thickness[0.003]}}, AxesStyle -> Directive[Black, 
            Thickness[0.002], 
            Arrowheads[{0., 0.03}]]]; $CellContext`xmaxleb = 
        Graphics[{Black, 
           
           Line[{{$CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, \
$CellContext`aa$$] + Log10[$CellContext`rrr$$], 
              1. (1. - $CellContext`percmax)}, \
{$CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$] + 
              Log10[$CellContext`rrr$$], $CellContext`ymax}}]}]; \
$CellContext`xmaxheb = Graphics[{Black, 
           
           Line[{{$CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, \
$CellContext`aa$$] + $CellContext`numpulses$$ Log10[$CellContext`rrr$$], 
              1. (1. - $CellContext`percmax)}, \
{$CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$] + \
$CellContext`numpulses$$ 
               Log10[$CellContext`rrr$$], $CellContext`ymax}}]}]; \
$CellContext`numwidths = 2; $CellContext`gpulses = Table[
          
          Plot[{$CellContext`gfunct[$CellContext`ttt, $CellContext`rrr$$, \
$CellContext`aa$$, $CellContext`x - $CellContext`j 
              Log10[$CellContext`rrr$$]]/$CellContext`normf}, \
{$CellContext`x, $CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, \
$CellContext`aa$$] + $CellContext`j 
             Log10[$CellContext`rrr$$] - $CellContext`numwidths \
$CellContext`gwidth[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$], \
$CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$] + \
$CellContext`j 
             Log10[$CellContext`rrr$$] + $CellContext`numwidths \
$CellContext`gwidth[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$]},
            PlotRange -> {{$CellContext`xmin, $CellContext`xmax}, \
{$CellContext`ymin, $CellContext`ymax}}, PlotStyle -> {{Dotted, Black, 
              Thickness[0.002]}}, TicksStyle -> {Black, 
             Directive[FontOpacity -> 0, FontSize -> 0]}, AxesStyle -> 
           Directive[Black, 
             Thickness[0.002], 
             Arrowheads[{0., 0.03}]]], {$CellContext`j, 
           1, $CellContext`numpulses$$ - 1}]; $CellContext`gpulselast = 
        Plot[{(1/(
            1 - $CellContext`ttt)) ($CellContext`gfunct[$CellContext`ttt, \
$CellContext`rrr$$, $CellContext`aa$$, $CellContext`x - \
$CellContext`numpulses$$ 
              Log10[$CellContext`rrr$$]]/$CellContext`normf)}, \
{$CellContext`x, $CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, \
$CellContext`aa$$] + $CellContext`numpulses$$ 
            Log10[$CellContext`rrr$$] - $CellContext`numwidths \
$CellContext`gwidth[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$], \
$CellContext`maxxk[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$] + \
$CellContext`numpulses$$ 
            Log10[$CellContext`rrr$$] + $CellContext`numwidths \
$CellContext`gwidth[$CellContext`ttt, $CellContext`rrr$$, $CellContext`aa$$]},
           PlotRange -> {{$CellContext`xmin, $CellContext`xmax}, \
{$CellContext`ymin, $CellContext`ymax}}, PlotStyle -> {{Dotted, Black, 
             Thickness[0.002]}}, AxesStyle -> Directive[Black, 
            Thickness[0.002], 
            Arrowheads[{0., 0.03}]]]; $CellContext`www = 
        Show[$CellContext`fff, $CellContext`cconst, $CellContext`largen, \
$CellContext`xmaxleb, $CellContext`xmaxheb, $CellContext`gpulses, \
$CellContext`gpulselast]), 
      "Specifications" :> {{{$CellContext`texp$$, -3, 
          "Transfer factor \!\(\*SuperscriptBox[\(t\), \(texp\)]\)"}, -8, \
-0.00001, 0.03, Appearance -> 
         "Labeled"}, {{$CellContext`rrr$$, 2.12, "Efficiency r"}, 1.1, 10, 
         0.1, Appearance -> 
         "Labeled"}, {{$CellContext`numpulses$$, 9, "Cycles n"}, 1, 20, 1, 
         Appearance -> "Labeled"}, {{$CellContext`aa$$, 0, "\[Alpha]"}, 0, 
         0.5, 0.1, Appearance -> "Labeled"}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{804., {321., 332.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{3.835802365075925*^9, 3.8388987913037033`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"72c04e1b-6e3d-44ae-a758-5e3b080021a4"]
}, Open  ]]
},
WindowSize->{1850, 1221},
WindowMargins->{{139, Automatic}, {Automatic, 40}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"06703dce-3d16-4da9-a081-f94cae542fd5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 856, 20, 183, "Input",ExpressionUUID->"87adc9a2-752f-424c-a1f4-4f8b7838f866"],
Cell[CellGroupData[{
Cell[1439, 44, 16530, 452, 2927, "Input",ExpressionUUID->"085ed2bf-8d21-4a57-af25-eab661032415"],
Cell[17972, 498, 592, 13, 44, "Message",ExpressionUUID->"069328ee-cd71-4b70-857c-e7fb1077a8ec"],
Cell[18567, 513, 585, 14, 116, "Output",ExpressionUUID->"0e9e8468-cf6d-40cb-8d49-2b88492f165a"],
Cell[19155, 529, 1011, 28, 116, "Output",ExpressionUUID->"c969b786-a5a9-432f-bafc-94b7761dc386"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20203, 562, 1662, 37, 269, "Input",ExpressionUUID->"f28ad668-bbf9-4f04-88f6-b6d92ef075eb"],
Cell[21868, 601, 285, 4, 89, "Output",ExpressionUUID->"9600e691-9fa1-4043-ab79-12c1dd9c65f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22190, 610, 1099, 28, 329, "Input",ExpressionUUID->"2f320dd0-a979-4eca-99c5-589afe72049a"],
Cell[23292, 640, 2082, 59, 89, "Output",ExpressionUUID->"80279d08-344e-4e99-b751-92b086a2bd14"],
Cell[25377, 701, 1977, 55, 89, "Output",ExpressionUUID->"9603f3f8-11bc-4936-9108-fe2ff126d87c"],
Cell[27357, 758, 1951, 54, 89, "Output",ExpressionUUID->"250fe65d-2d39-4b48-83ed-716367b2863d"],
Cell[29311, 814, 1977, 55, 89, "Output",ExpressionUUID->"ff14baca-0963-4e21-a860-195acf0a96f1"]
}, Open  ]],
Cell[31303, 872, 1512, 40, 347, "Input",ExpressionUUID->"63656f1a-96f2-4bb7-99f3-25819a6eb252"],
Cell[CellGroupData[{
Cell[32840, 916, 20845, 411, 2234, "Input",ExpressionUUID->"8e3beacc-4aa5-4a19-bf6c-e8b3a9d9ee0d"],
Cell[53688, 1329, 6678, 127, 829, "Output",ExpressionUUID->"15747a81-0f32-40fd-a29e-38df9c962072"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60403, 1461, 21328, 480, 3529, "Input",ExpressionUUID->"c7625a13-1235-472d-83a8-29ed394fcd88"],
Cell[81734, 1943, 8098, 147, 711, "Output",ExpressionUUID->"72c04e1b-6e3d-44ae-a758-5e3b080021a4"]
}, Open  ]]
}
]
*)


